Migdal Effect in Dark Matter Direct Detection Experiments

The elastic scattering of an atomic nucleus plays a central role in dark matter direct detection experiments. In those experiments, it is usually assumed that the atomic electrons around the nucleus of the target material immediately follow the motion of the recoil nucleus. In reality, however, it takes some time for the electrons to catch up, which results in ionization and excitation of the atoms. In previous studies, those effects are taken into account by using the so-called Migdal's approach, in which the final state ionization/excitation are treated separately from the nuclear recoil. In this paper, we reformulate the Migdal's approach so that the "atomic recoil" cross section is obtained coherently, where we make transparent the energy-momentum conservation and the probability conservation. We show that the final state ionization/excitation can enhance the detectability of rather light dark matter in the GeV mass range via the {\it nuclear} scattering. We also discuss the coherent neutrino-nucleus scattering, where the same effects are expected.

==> anc/Ar.dat <==
  Principal QN n  Azimuthal QN l
               1               0
 Electron Energy Probability dst
  0.10000000E+01  0.14843977E-11
  0.10456357E+01  0.14851040E-11
  0.10933540E+01  0.14858329E-11
  0.11432499E+01  0.14865846E-11
  0.11954229E+01  0.14873593E-11
  0.12499768E+01  0.14881569E-11
  0.13070204E+01  0.14889776E-11
  0.13666671E+01  0.14898213E-11
  0.14290359E+01  0.14906879E-11
  0.14942509E+01  0.14915771E-11
  0.15624421E+01  0.14924886E-11
  0.16337452E+01  0.14934220E-11
  0.17083022E+01  0.14943766E-11
  0.17862617E+01  0.14953518E-11
  0.18677790E+01  0.14963467E-11
  0.19530164E+01  0.14973603E-11
  0.20421436E+01  0.14983915E-11
  0.21353382E+01  0.14994389E-11
  0.22327858E+01  0.15005011E-11
  0.23346805E+01  0.15015762E-11
  0.24412252E+01  0.15026624E-11
  0.25526322E+01  0.15037575E-11
  0.26691232E+01  0.15048593E-11
  0.27909305E+01  0.15059651E-11
  0.29182965E+01  0.15070723E-11
  0.30514749E+01  0.15081779E-11
  0.31907310E+01  0.15092788E-11
  0.33363422E+01  0.15103715E-11
  0.34885984E+01  0.15114528E-11
  0.36478030E+01  0.15125189E-11
  0.38142729E+01  0.15135664E-11
  0.39883398E+01  0.15145915E-11
  0.41703504E+01  0.15155907E-11
  0.43606672E+01  0.15165606E-11
  0.45596692E+01  0.15174982E-11
  0.47677528E+01  0.15184009E-11
  0.49853324E+01  0.15192666E-11
  0.52128414E+01  0.15200942E-11
  0.54507329E+01  0.15208831E-11
  0.56994808E+01  0.15216293E-11
  0.59595804E+01  0.15223270E-11
  0.62315499E+01  0.15229706E-11
  0.65159309E+01  0.15235541E-11
  0.68132898E+01  0.15240719E-11
  0.71242189E+01  0.15245186E-11
  0.74493374E+01  0.15248890E-11
  0.77892930E+01  0.15251789E-11
  0.81447626E+01  0.15253845E-11
  0.85164544E+01  0.15255034E-11
  0.89051085E+01  0.15255348E-11
  0.93114992E+01  0.15254799E-11
  0.97364357E+01  0.15253420E-11
  0.10180765E+02  0.15251272E-11
  0.10645371E+02  0.15248345E-11
  0.11131179E+02  0.15244569E-11
  0.11639158E+02  0.15239872E-11
  0.12170319E+02  0.15234180E-11
  0.12725720E+02  0.15227418E-11
  0.13306467E+02  0.15219510E-11
  0.13913716E+02  0.15210383E-11
  0.14548678E+02  0.15199964E-11
  0.15212617E+02  0.15188188E-11
  0.15906855E+02  0.15174995E-11
  0.16632775E+02  0.15160332E-11
  0.17391823E+02  0.15144167E-11
  0.18185510E+02  0.15126510E-11
  0.19015418E+02  0.15107424E-11
  0.19883200E+02  0.15087010E-11
  0.20790583E+02  0.15065425E-11
  0.21739375E+02  0.15042891E-11
  0.22731466E+02  0.15019707E-11
  0.23768832E+02  0.14996266E-11
  0.24853539E+02  0.14972970E-11
  0.25987747E+02  0.14949793E-11
  0.27173715E+02  0.14926514E-11
  0.28413806E+02  0.14902836E-11
  0.29710489E+02  0.14878363E-11
  0.31066348E+02  0.14852584E-11
  0.32484081E+02  0.14824850E-11
  0.33966514E+02  0.14794381E-11
  0.35516599E+02  0.14760858E-11
  0.37137423E+02  0.14724455E-11
  0.38832214E+02  0.14685466E-11
  0.40604349E+02  0.14644319E-11
  0.42457356E+02  0.14601602E-11
  0.44394926E+02  0.14558096E-11
  0.46420918E+02  0.14514652E-11
  0.48539368E+02  0.14471348E-11
  0.50754495E+02  0.14427870E-11
  0.53070711E+02  0.14383788E-11
  0.55492628E+02  0.14338524E-11
  0.58025072E+02  0.14291381E-11
  0.60673085E+02  0.14242074E-11
  0.63441942E+02  0.14190663E-11
  0.66337158E+02  0.14137258E-11
  0.69364499E+02  0.14082018E-11
  0.72529995E+02  0.14025131E-11
  0.75839950E+02  0.13966515E-11
  0.79300958E+02  0.13905886E-11
  0.82919910E+02  0.13842882E-11
  0.86704016E+02  0.13777055E-11
  0.90660813E+02  0.13708093E-11
  0.94798180E+02  0.13636394E-11
  0.99124359E+02  0.13562660E-11
  0.10364797E+03  0.13487810E-11
  0.10837801E+03  0.13412329E-11
  0.11332391E+03  0.13335219E-11
  0.11849553E+03  0.13254947E-11
  0.12390315E+03  0.13169615E-11
  0.12955756E+03  0.13078516E-11
  0.13547000E+03  0.12982596E-11
  0.14165227E+03  0.12883239E-11
  0.14811666E+03  0.12781875E-11
  0.15487607E+03  0.12678400E-11
  0.16194394E+03  0.12572080E-11
  0.16933436E+03  0.12462087E-11
  0.17706205E+03  0.12348174E-11
  0.18514240E+03  0.12230365E-11
  0.19359150E+03  0.12108711E-11
  0.20242617E+03  0.11983234E-11
  0.21166403E+03  0.11853959E-11
  0.22132346E+03  0.11720927E-11
  0.23142371E+03  0.11584157E-11
  0.24198488E+03  0.11443676E-11
  0.25302803E+03  0.11299526E-11
  0.26457513E+03  0.11151762E-11
  0.27664920E+03  0.11000453E-11
  0.28927427E+03  0.10845662E-11
  0.30247550E+03  0.10687456E-11
  0.31627917E+03  0.10525809E-11
  0.33071278E+03  0.10360593E-11
  0.34580508E+03  0.10191884E-11
  0.36158613E+03  0.10020125E-11
  0.37808736E+03  0.98456269E-12
  0.39534163E+03  0.96682023E-12
  0.41338331E+03  0.94876780E-12
  0.43224834E+03  0.93042122E-12
  0.45197428E+03  0.91179967E-12
  0.47260044E+03  0.89291597E-12
  0.49416788E+03  0.87378580E-12
  0.51671956E+03  0.85442969E-12
  0.54030041E+03  0.83485597E-12
  0.56495738E+03  0.81506198E-12
  0.59073959E+03  0.79505898E-12
  0.61769839E+03  0.77486387E-12
  0.64588748E+03  0.75449406E-12
  0.67536299E+03  0.73396392E-12
  0.70618363E+03  0.71328354E-12
  0.73841080E+03  0.69245969E-12
  0.77210867E+03  0.67151688E-12
  0.80734438E+03  0.65048979E-12
  0.84418808E+03  0.62939280E-12
  0.88271317E+03  0.60823096E-12
  0.92299639E+03  0.58703401E-12
  0.96511795E+03  0.56586084E-12
  0.10091618E+04  0.54472809E-12
  0.10552155E+04  0.52364720E-12
  0.11033710E+04  0.50266593E-12
  0.11537241E+04  0.48183844E-12
  0.12063751E+04  0.46118525E-12
  0.12614288E+04  0.44074673E-12
  0.13189950E+04  0.42055385E-12
  0.13791882E+04  0.40065178E-12
  0.14421284E+04  0.38107959E-12
  0.15079409E+04  0.36185585E-12
  0.15767568E+04  0.34306451E-12
  0.16487131E+04  0.32467858E-12
  0.17239533E+04  0.30674093E-12
  0.18026270E+04  0.28929675E-12
  0.18848911E+04  0.27235902E-12
  0.19709094E+04  0.25596494E-12
  0.20608532E+04  0.24010596E-12
  0.21549016E+04  0.22481100E-12
  0.22532420E+04  0.21009285E-12
  0.23560703E+04  0.19596304E-12
  0.24635911E+04  0.18244450E-12
  0.25760188E+04  0.16951594E-12
  0.26935771E+04  0.15719078E-12
  0.28165003E+04  0.14547080E-12
  0.29450332E+04  0.13435662E-12
  0.30794318E+04  0.12384622E-12
  0.32199637E+04  0.11391961E-12
  0.33669090E+04  0.10457476E-12
  0.35205601E+04  0.95800102E-13
  0.36812233E+04  0.87581341E-13
  0.38492184E+04  0.79903469E-13
  0.40248800E+04  0.72753432E-13
  0.42085582E+04  0.66103465E-13
  0.44006186E+04  0.59937672E-13
  0.46014438E+04  0.54235260E-13
  0.48114338E+04  0.48974766E-13
  0.50310068E+04  0.44136750E-13
  0.52606002E+04  0.39694569E-13
  0.55006712E+04  0.35627118E-13
  0.57516981E+04  0.31912191E-13
  0.60141807E+04  0.28527578E-13
  0.62886419E+04  0.25451360E-13
  0.65756283E+04  0.22662575E-13
  0.68757115E+04  0.20140270E-13
  0.71894893E+04  0.17864040E-13
  0.75175865E+04  0.15814693E-13
  0.78606566E+04  0.13974027E-13
  0.82193830E+04  0.12324503E-13
  0.85944801E+04  0.10849577E-13
  0.89866950E+04  0.95338947E-14
  0.93968089E+04  0.83626706E-14
  0.98256386E+04  0.73223572E-14
  0.10274038E+05  0.64001293E-14
  0.10742901E+05  0.55842285E-14
  0.11233160E+05  0.48643153E-14
  0.11745793E+05  0.42300951E-14
  0.12281820E+05  0.36725026E-14
  0.12842310E+05  0.31832951E-14
  0.13428377E+05  0.27548367E-14
  0.14041190E+05  0.23801643E-14
  0.14681969E+05  0.20533547E-14
  0.15351991E+05  0.17688044E-14
  0.16052589E+05  0.15214141E-14
  0.16785160E+05  0.13067271E-14
  0.17551162E+05  0.11207232E-14
  0.18352121E+05  0.95983843E-15
  0.19189633E+05  0.82087023E-15
  0.20065365E+05  0.70112711E-15
  0.20981061E+05  0.59806246E-15
  0.21938546E+05  0.50948992E-15
  0.22939727E+05  0.43348352E-15
  0.23986596E+05  0.36834461E-15
  0.25081241E+05  0.31260183E-15
  0.26225840E+05  0.26498122E-15
  0.27422674E+05  0.22436028E-15
  0.28674126E+05  0.18973465E-15
  0.29982690E+05  0.16028365E-15
  0.31350970E+05  0.13524226E-15
  0.32781693E+05  0.11399091E-15
  0.34277707E+05  0.95970925E-16
  0.35841994E+05  0.80703703E-16
  0.37477667E+05  0.67807890E-16
  0.39187986E+05  0.56905104E-16
  0.40976356E+05  0.47707516E-16
  0.42846340E+05  0.39958317E-16
  0.44801661E+05  0.33428736E-16
  0.46846215E+05  0.27939605E-16
  0.48984074E+05  0.23324645E-16
  0.51219495E+05  0.19454616E-16
  0.53556932E+05  0.16213663E-16
  0.56001038E+05  0.13497649E-16
  0.58556683E+05  0.11225619E-16
  0.61228957E+05  0.93266438E-17
  0.64023182E+05  0.77402609E-17
  0.66944923E+05  0.64167584E-17
  0.70000000E+05  0.53173024E-17
  Principal QN n  Azimuthal QN l
               2               0
 Electron Energy Probability dst
  0.10000000E+01  0.61413091E-10
  0.10456357E+01  0.61426796E-10
  0.10933540E+01  0.61440692E-10
  0.11432499E+01  0.61454756E-10
  0.11954229E+01  0.61468958E-10
  0.12499768E+01  0.61483267E-10
  0.13070204E+01  0.61497648E-10
  0.13666671E+01  0.61512060E-10
  0.14290359E+01  0.61526461E-10
  0.14942509E+01  0.61540802E-10
  0.15624421E+01  0.61555031E-10
  0.16337452E+01  0.61569091E-10
  0.17083022E+01  0.61582920E-10
  0.17862617E+01  0.61596452E-10
  0.18677790E+01  0.61609616E-10
  0.19530164E+01  0.61622325E-10
  0.20421436E+01  0.61634479E-10
  0.21353382E+01  0.61645967E-10
  0.22327858E+01  0.61656671E-10
  0.23346805E+01  0.61666461E-10
  0.24412252E+01  0.61675198E-10
  0.25526322E+01  0.61682729E-10
  0.26691232E+01  0.61688894E-10
  0.27909305E+01  0.61693517E-10
  0.29182965E+01  0.61696415E-10
  0.30514749E+01  0.61697392E-10
  0.31907310E+01  0.61696240E-10
  0.33363422E+01  0.61692742E-10
  0.34885984E+01  0.61686673E-10
  0.36478030E+01  0.61677798E-10
  0.38142729E+01  0.61665877E-10
  0.39883398E+01  0.61650655E-10
  0.41703504E+01  0.61631857E-10
  0.43606672E+01  0.61609204E-10
  0.45596692E+01  0.61582417E-10
  0.47677528E+01  0.61551217E-10
  0.49853324E+01  0.61515333E-10
  0.52128414E+01  0.61474510E-10
  0.54507329E+01  0.61428512E-10
  0.56994808E+01  0.61377130E-10
  0.59595804E+01  0.61320094E-10
  0.62315499E+01  0.61257066E-10
  0.65159309E+01  0.61187719E-10
  0.68132898E+01  0.61111742E-10
  0.71242189E+01  0.61028852E-10
  0.74493374E+01  0.60938800E-10
  0.77892930E+01  0.60841386E-10
  0.81447626E+01  0.60736302E-10
  0.85164544E+01  0.60623108E-10
  0.89051085E+01  0.60501361E-10
  0.93114992E+01  0.60370622E-10
  0.97364357E+01  0.60230465E-10
  0.10180765E+02  0.60080491E-10
  0.10645371E+02  0.59920320E-10
  0.11131179E+02  0.59749565E-10
  0.11639158E+02  0.59567871E-10
  0.12170319E+02  0.59374943E-10
  0.12725720E+02  0.59170559E-10
  0.13306467E+02  0.58954599E-10
  0.13913716E+02  0.58727066E-10
  0.14548678E+02  0.58488084E-10
  0.15212617E+02  0.58237484E-10
  0.15906855E+02  0.57974831E-10
  0.16632775E+02  0.57699697E-10
  0.17391823E+02  0.57411670E-10
  0.18185510E+02  0.57110361E-10
  0.19015418E+02  0.56795419E-10
  0.19883200E+02  0.56466540E-10
  0.20790583E+02  0.56123516E-10
  0.21739375E+02  0.55766235E-10
  0.22731466E+02  0.55394695E-10
  0.23768832E+02  0.55009031E-10
  0.24853539E+02  0.54609422E-10
  0.25987747E+02  0.54195587E-10
  0.27173715E+02  0.53767051E-10
  0.28413806E+02  0.53323311E-10
  0.29710489E+02  0.52863992E-10
  0.31066348E+02  0.52388976E-10
  0.32484081E+02  0.51898237E-10
  0.33966514E+02  0.51391784E-10
  0.35516599E+02  0.50869425E-10
  0.37137423E+02  0.50330896E-10
  0.38832214E+02  0.49775938E-10
  0.40604349E+02  0.49204326E-10
  0.42457356E+02  0.48615992E-10
  0.44394926E+02  0.48010946E-10
  0.46420918E+02  0.47389258E-10
  0.48539368E+02  0.46751032E-10
  0.50754495E+02  0.46096185E-10
  0.53070711E+02  0.45424511E-10
  0.55492628E+02  0.44735759E-10
  0.58025072E+02  0.44029872E-10
  0.60673085E+02  0.43307407E-10
  0.63441942E+02  0.42569069E-10
  0.66337158E+02  0.41815033E-10
  0.69364499E+02  0.41045156E-10
  0.72529995E+02  0.40259528E-10
  0.75839950E+02  0.39458552E-10
  0.79300958E+02  0.38642742E-10
  0.82919910E+02  0.37812925E-10
  0.86704016E+02  0.36970093E-10
  0.90660813E+02  0.36115040E-10
  0.94798180E+02  0.35247055E-10
  0.99124359E+02  0.34364544E-10
  0.10364797E+03  0.33468172E-10
  0.10837801E+03  0.32568432E-10
  0.11332391E+03  0.31670243E-10
  0.11849553E+03  0.30757660E-10
  0.12390315E+03  0.29827102E-10
  0.12955756E+03  0.28894511E-10
  0.13547000E+03  0.27964145E-10
  0.14165227E+03  0.27032025E-10
  0.14811666E+03  0.26096382E-10
  0.15487607E+03  0.25160058E-10
  0.16194394E+03  0.24226234E-10
  0.16933436E+03  0.23297190E-10
  0.17706205E+03  0.22373757E-10
  0.18514240E+03  0.21455897E-10
  0.19359150E+03  0.20547434E-10
  0.20242617E+03  0.19650369E-10
  0.21166403E+03  0.18764322E-10
  0.22132346E+03  0.17891175E-10
  0.23142371E+03  0.17033580E-10
  0.24198488E+03  0.16192599E-10
  0.25302803E+03  0.15369098E-10
  0.26457513E+03  0.14564844E-10
  0.27664920E+03  0.13781513E-10
  0.28927427E+03  0.13019035E-10
  0.30247550E+03  0.12278839E-10
  0.31627917E+03  0.11563021E-10
  0.33071278E+03  0.10870875E-10
  0.34580508E+03  0.10202939E-10
  0.36158613E+03  0.95603589E-11
  0.37808736E+03  0.89441814E-11
  0.39534163E+03  0.83545362E-11
  0.41338331E+03  0.77899027E-11
  0.43224834E+03  0.72523065E-11
  0.45197428E+03  0.67404708E-11
  0.47260044E+03  0.62541749E-11
  0.49416788E+03  0.57933652E-11
  0.51671956E+03  0.53581149E-11
  0.54030041E+03  0.49473933E-11
  0.56495738E+03  0.45604784E-11
  0.59073959E+03  0.41970032E-11
  0.61769839E+03  0.38564331E-11
  0.64588748E+03  0.35375332E-11
  0.67536299E+03  0.32397463E-11
  0.70618363E+03  0.29621974E-11
  0.73841080E+03  0.27041461E-11
  0.77210867E+03  0.24645318E-11
  0.80734438E+03  0.22425137E-11
  0.84418808E+03  0.20372102E-11
  0.88271317E+03  0.18477137E-11
  0.92299639E+03  0.16732021E-11
  0.96511795E+03  0.15127669E-11
  0.10091618E+04  0.13655787E-11
  0.10552155E+04  0.12306396E-11
  0.11033710E+04  0.11074708E-11
  0.11537241E+04  0.99506630E-12
  0.12063751E+04  0.89272924E-12
  0.12614288E+04  0.79969733E-12
  0.13189950E+04  0.71523525E-12
  0.13791882E+04  0.63883632E-12
  0.14421284E+04  0.56975569E-12
  0.15079409E+04  0.50739663E-12
  0.15767568E+04  0.45126837E-12
  0.16487131E+04  0.40073498E-12
  0.17239533E+04  0.35541976E-12
  0.18026270E+04  0.31486001E-12
  0.18848911E+04  0.27847800E-12
  0.19709094E+04  0.24598178E-12
  0.20608532E+04  0.21700182E-12
  0.21549016E+04  0.19116462E-12
  0.22532420E+04  0.16821720E-12
  0.23560703E+04  0.14780799E-12
  0.24635911E+04  0.12970362E-12
  0.25760188E+04  0.11367458E-12
  0.26935771E+04  0.99489133E-13
  0.28165003E+04  0.86974879E-13
  0.29450332E+04  0.75924967E-13
  0.30794318E+04  0.66201835E-13
  0.32199637E+04  0.57644447E-13
  0.33669090E+04  0.50135282E-13
  0.35205601E+04  0.43547248E-13
  0.36812233E+04  0.37782069E-13
  0.38492184E+04  0.32739356E-13
  0.40248800E+04  0.28339536E-13
  0.42085582E+04  0.24501946E-13
  0.44006186E+04  0.21162541E-13
  0.46014438E+04  0.18256640E-13
  0.48114338E+04  0.15733640E-13
  0.50310068E+04  0.13544574E-13
  0.52606002E+04  0.11648212E-13
  0.55006712E+04  0.10007827E-13
  0.57516981E+04  0.85897684E-14
  0.60141807E+04  0.73662635E-14
  0.62886419E+04  0.63115559E-14
  0.65756283E+04  0.54027051E-14
  0.68757115E+04  0.46205324E-14
  0.71894893E+04  0.39479394E-14
  0.75175865E+04  0.33700394E-14
  0.78606566E+04  0.28743657E-14
  0.82193830E+04  0.24496148E-14
  0.85944801E+04  0.20856998E-14
  0.89866950E+04  0.17741836E-14
  0.93968089E+04  0.15081022E-14
  0.98256386E+04  0.12808509E-14
  0.10274038E+05  0.10868613E-14
  0.10742901E+05  0.92144327E-15
  0.11233160E+05  0.78036578E-15
  0.11745793E+05  0.66073071E-15
  0.12281820E+05  0.55892009E-15
  0.12842310E+05  0.47213581E-15
  0.13428377E+05  0.39882203E-15
  0.14041190E+05  0.33643795E-15
  0.14681969E+05  0.28373182E-15
  0.15351991E+05  0.23900811E-15
  0.16052589E+05  0.20131078E-15
  0.16785160E+05  0.16932429E-15
  0.17551162E+05  0.14238049E-15
  0.18352121E+05  0.11961736E-15
  0.19189633E+05  0.10044183E-15
  0.20065365E+05  0.84225529E-16
  0.20981061E+05  0.70567271E-16
  0.21938546E+05  0.59166409E-16
  0.22939727E+05  0.49445723E-16
  0.23986596E+05  0.41410681E-16
  0.25081241E+05  0.34601578E-16
  0.26225840E+05  0.28919943E-16
  0.27422674E+05  0.24118546E-16
  0.28674126E+05  0.20137622E-16
  0.29982690E+05  0.16794237E-16
  0.31350970E+05  0.13984810E-16
  0.32781693E+05  0.11644295E-16
  0.34277707E+05  0.96851869E-17
  0.35841994E+05  0.80633011E-17
  0.37477667E+05  0.66925660E-17
  0.39187986E+05  0.55701113E-17
  0.40976356E+05  0.46130827E-17
  0.42846340E+05  0.38286687E-17
  0.44801661E+05  0.31760095E-17
  0.46846215E+05  0.26295768E-17
  0.48984074E+05  0.21808495E-17
  0.51219495E+05  0.18011648E-17
  0.53556932E+05  0.14900110E-17
  0.56001038E+05  0.12293775E-17
  0.58556683E+05  0.10161306E-17
  0.61228957E+05  0.83809226E-18
  0.64023182E+05  0.69385401E-18
  0.66944923E+05  0.57054729E-18
  0.70000000E+05  0.47044102E-18
  Principal QN n  Azimuthal QN l
               2               1
 Electron Energy Probability dst
  0.10000000E+01  0.43134190E-09
  0.10456357E+01  0.43830463E-09
  0.10933540E+01  0.44562767E-09
  0.11432499E+01  0.45332990E-09
  0.11954229E+01  0.46143110E-09
  0.12499768E+01  0.46995188E-09
  0.13070204E+01  0.47891379E-09
  0.13666671E+01  0.48833920E-09
  0.14290359E+01  0.49825137E-09
  0.14942509E+01  0.50867440E-09
  0.15624421E+01  0.51963315E-09
  0.16337452E+01  0.53115320E-09
  0.17083022E+01  0.54326079E-09
  0.17862617E+01  0.55598266E-09
  0.18677790E+01  0.56934575E-09
  0.19530164E+01  0.58337522E-09
  0.20421436E+01  0.59809443E-09
  0.21353382E+01  0.61352536E-09
  0.22327858E+01  0.62968807E-09
  0.23346805E+01  0.64660010E-09
  0.24412252E+01  0.66427563E-09
  0.25526322E+01  0.68272462E-09
  0.26691232E+01  0.70195170E-09
  0.27909305E+01  0.72195489E-09
  0.29182965E+01  0.74272412E-09
  0.30514749E+01  0.76423945E-09
  0.31907310E+01  0.78646899E-09
  0.33363422E+01  0.80936651E-09
  0.34885984E+01  0.83286858E-09
  0.36478030E+01  0.85689130E-09
  0.38142729E+01  0.88132739E-09
  0.39883398E+01  0.90607098E-09
  0.41703504E+01  0.93102759E-09
  0.43606672E+01  0.95608573E-09
  0.45596692E+01  0.98111238E-09
  0.47677528E+01  0.10059498E-08
  0.49853324E+01  0.10304116E-08
  0.52128414E+01  0.10542789E-08
  0.54507329E+01  0.10772951E-08
  0.56994808E+01  0.10991666E-08
  0.59595804E+01  0.11196563E-08
  0.62315499E+01  0.11385936E-08
  0.65159309E+01  0.11558089E-08
  0.68132898E+01  0.11711350E-08
  0.71242189E+01  0.11844108E-08
  0.74493374E+01  0.11954855E-08
  0.77892930E+01  0.12042254E-08
  0.81447626E+01  0.12105262E-08
  0.85164544E+01  0.12143233E-08
  0.89051085E+01  0.12155987E-08
  0.93114992E+01  0.12143936E-08
  0.97364357E+01  0.12108241E-08
  0.10180765E+02  0.12050996E-08
  0.10645371E+02  0.11974694E-08
  0.11131179E+02  0.11879857E-08
  0.11639158E+02  0.11766750E-08
  0.12170319E+02  0.11636116E-08
  0.12725720E+02  0.11489291E-08
  0.13306467E+02  0.11328343E-08
  0.13913716E+02  0.11156233E-08
  0.14548678E+02  0.10976796E-08
  0.15212617E+02  0.10792103E-08
  0.15906855E+02  0.10602646E-08
  0.16632775E+02  0.10409023E-08
  0.17391823E+02  0.10212005E-08
  0.18185510E+02  0.10012563E-08
  0.19015418E+02  0.98119080E-09
  0.19883200E+02  0.96113908E-09
  0.20790583E+02  0.94117053E-09
  0.21739375E+02  0.92132200E-09
  0.22731466E+02  0.90162638E-09
  0.23768832E+02  0.88211078E-09
  0.24853539E+02  0.86279622E-09
  0.25987747E+02  0.84370460E-09
  0.27173715E+02  0.82485099E-09
  0.28413806E+02  0.80623784E-09
  0.29710489E+02  0.78786400E-09
  0.31066348E+02  0.76973074E-09
  0.32484081E+02  0.75182423E-09
  0.33966514E+02  0.73411863E-09
  0.35516599E+02  0.71661044E-09
  0.37137423E+02  0.69929420E-09
  0.38832214E+02  0.68214730E-09
  0.40604349E+02  0.66513900E-09
  0.42457356E+02  0.64826731E-09
  0.44394926E+02  0.63152837E-09
  0.46420918E+02  0.61490356E-09
  0.48539368E+02  0.59836130E-09
  0.50754495E+02  0.58189485E-09
  0.53070711E+02  0.56550626E-09
  0.55492628E+02  0.54918637E-09
  0.58025072E+02  0.53292303E-09
  0.60673085E+02  0.51671683E-09
  0.63441942E+02  0.50056382E-09
  0.66337158E+02  0.48446665E-09
  0.69364499E+02  0.46842671E-09
  0.72529995E+02  0.45244829E-09
  0.75839950E+02  0.43654025E-09
  0.79300958E+02  0.42070870E-09
  0.82919910E+02  0.40497014E-09
  0.86704016E+02  0.38933895E-09
  0.90660813E+02  0.37382582E-09
  0.94798180E+02  0.35845240E-09
  0.99124359E+02  0.34324008E-09
  0.10364797E+03  0.32820562E-09
  0.10837801E+03  0.31336448E-09
  0.11332391E+03  0.29873532E-09
  0.11849553E+03  0.28435135E-09
  0.12390315E+03  0.27023702E-09
  0.12955756E+03  0.25640345E-09
  0.13547000E+03  0.24287123E-09
  0.14165227E+03  0.22966302E-09
  0.14811666E+03  0.21679960E-09
  0.15487607E+03  0.20430180E-09
  0.16194394E+03  0.19218445E-09
  0.16933436E+03  0.18046198E-09
  0.17706205E+03  0.16914595E-09
  0.18514240E+03  0.15824705E-09
  0.19359150E+03  0.14777514E-09
  0.20242617E+03  0.13774036E-09
  0.21166403E+03  0.12814895E-09
  0.22132346E+03  0.11900179E-09
  0.23142371E+03  0.11029292E-09
  0.24198488E+03  0.10202678E-09
  0.25302803E+03  0.94202705E-10
  0.26457513E+03  0.86810632E-10
  0.27664920E+03  0.79841038E-10
  0.28927427E+03  0.73290226E-10
  0.30247550E+03  0.67148507E-10
  0.31627917E+03  0.61399144E-10
  0.33071278E+03  0.56032808E-10
  0.34580508E+03  0.51036039E-10
  0.36158613E+03  0.46393225E-10
  0.37808736E+03  0.42089060E-10
  0.39534163E+03  0.38108708E-10
  0.41338331E+03  0.34436096E-10
  0.43224834E+03  0.31055975E-10
  0.45197428E+03  0.27950722E-10
  0.47260044E+03  0.25105072E-10
  0.49416788E+03  0.22505153E-10
  0.51671956E+03  0.20132291E-10
  0.54030041E+03  0.17972532E-10
  0.56495738E+03  0.16011613E-10
  0.59073959E+03  0.14237457E-10
  0.61769839E+03  0.12632037E-10
  0.64588748E+03  0.11185174E-10
  0.67536299E+03  0.98837967E-11
  0.70618363E+03  0.87166098E-11
  0.73841080E+03  0.76715809E-11
  0.77210867E+03  0.67384694E-11
  0.80734438E+03  0.59071893E-11
  0.84418808E+03  0.51684075E-11
  0.88271317E+03  0.45135587E-11
  0.92299639E+03  0.39343271E-11
  0.96511795E+03  0.34230683E-11
  0.10091618E+04  0.29729721E-11
  0.10552155E+04  0.25775729E-11
  0.11033710E+04  0.22309411E-11
  0.11537241E+04  0.19276321E-11
  0.12063751E+04  0.16628491E-11
  0.12614288E+04  0.14321766E-11
  0.13189950E+04  0.12315076E-11
  0.13791882E+04  0.10573087E-11
  0.14421284E+04  0.90638424E-12
  0.15079409E+04  0.77566384E-12
  0.15767568E+04  0.66289698E-12
  0.16487131E+04  0.56542889E-12
  0.17239533E+04  0.48169372E-12
  0.18026270E+04  0.40995659E-12
  0.18848911E+04  0.34816349E-12
  0.19709094E+04  0.29526581E-12
  0.20608532E+04  0.25005877E-12
  0.21549016E+04  0.21138162E-12
  0.22532420E+04  0.17850107E-12
  0.23560703E+04  0.15046845E-12
  0.24635911E+04  0.12665228E-12
  0.25760188E+04  0.10646363E-12
  0.26935771E+04  0.89337102E-13
  0.28165003E+04  0.74884558E-13
  0.29450332E+04  0.62663096E-13
  0.30794318E+04  0.52379887E-13
  0.32199637E+04  0.43711297E-13
  0.33669090E+04  0.36435117E-13
  0.35205601E+04  0.30328381E-13
  0.36812233E+04  0.25219196E-13
  0.38492184E+04  0.20939121E-13
  0.40248800E+04  0.17364495E-13
  0.42085582E+04  0.14380292E-13
  0.44006186E+04  0.11899327E-13
  0.46014438E+04  0.98365698E-14
  0.48114338E+04  0.81232959E-14
  0.50310068E+04  0.66978474E-14
  0.52606002E+04  0.55168304E-14
  0.55006712E+04  0.45406812E-14
  0.57516981E+04  0.37326936E-14
  0.60141807E+04  0.30662232E-14
  0.62886419E+04  0.25169931E-14
  0.65756283E+04  0.20629264E-14
  0.68757115E+04  0.16887967E-14
  0.71894893E+04  0.13813698E-14
  0.75175865E+04  0.11284551E-14
  0.78606566E+04  0.92184929E-15
  0.82193830E+04  0.75255391E-15
  0.85944801E+04  0.61269458E-15
  0.89866950E+04  0.49835049E-15
  0.93968089E+04  0.40505626E-15
  0.98256386E+04  0.32934189E-15
  0.10274038E+05  0.26769620E-15
  0.10742901E+05  0.21695145E-15
  0.11233160E+05  0.17559682E-15
  0.11745793E+05  0.14212477E-15
  0.12281820E+05  0.11499693E-15
  0.12842310E+05  0.92755052E-16
  0.13428377E+05  0.75091682E-16
  0.14041190E+05  0.60680650E-16
  0.14681969E+05  0.48851205E-16
  0.15351991E+05  0.39332545E-16
  0.16052589E+05  0.31593349E-16
  0.16785160E+05  0.25374210E-16
  0.17551162E+05  0.20476848E-16
  0.18352121E+05  0.16419736E-16
  0.19189633E+05  0.13192600E-16
  0.20065365E+05  0.10578675E-16
  0.20981061E+05  0.84577068E-17
  0.21938546E+05  0.67732339E-17
  0.22939727E+05  0.54410775E-17
  0.23986596E+05  0.43440296E-17
  0.25081241E+05  0.34747313E-17
  0.26225840E+05  0.27678212E-17
  0.27422674E+05  0.22163697E-17
  0.28674126E+05  0.17652314E-17
  0.29982690E+05  0.14101020E-17
  0.31350970E+05  0.11300859E-17
  0.32781693E+05  0.89898938E-18
  0.34277707E+05  0.71948609E-18
  0.35841994E+05  0.56737367E-18
  0.37477667E+05  0.45198666E-18
  0.39187986E+05  0.36334289E-18
  0.40976356E+05  0.28937848E-18
  0.42846340E+05  0.22947093E-18
  0.44801661E+05  0.18222377E-18
  0.46846215E+05  0.14469307E-18
  0.48984074E+05  0.11508210E-18
  0.51219495E+05  0.90911346E-19
  0.53556932E+05  0.72933184E-19
  0.56001038E+05  0.57535921E-19
  0.58556683E+05  0.45614986E-19
  0.61228957E+05  0.36194130E-19
  0.64023182E+05  0.28938573E-19
  0.66944923E+05  0.22556566E-19
  0.70000000E+05  0.18469212E-19
  Principal QN n  Azimuthal QN l
               3               0
 Electron Energy Probability dst
  0.10000000E+01  0.12725003E-09
  0.10456357E+01  0.12925482E-09
  0.10933540E+01  0.13135080E-09
  0.11432499E+01  0.13354159E-09
  0.11954229E+01  0.13583111E-09
  0.12499768E+01  0.13822357E-09
  0.13070204E+01  0.14072327E-09
  0.13666671E+01  0.14333468E-09
  0.14290359E+01  0.14606235E-09
  0.14942509E+01  0.14891097E-09
  0.15624421E+01  0.15188535E-09
  0.16337452E+01  0.15499033E-09
  0.17083022E+01  0.15823061E-09
  0.17862617E+01  0.16161073E-09
  0.18677790E+01  0.16513516E-09
  0.19530164E+01  0.16880820E-09
  0.20421436E+01  0.17263396E-09
  0.21353382E+01  0.17661626E-09
  0.22327858E+01  0.18075875E-09
  0.23346805E+01  0.18506558E-09
  0.24412252E+01  0.18954083E-09
  0.25526322E+01  0.19418832E-09
  0.26691232E+01  0.19901148E-09
  0.27909305E+01  0.20401330E-09
  0.29182965E+01  0.20919608E-09
  0.30514749E+01  0.21456099E-09
  0.31907310E+01  0.22010815E-09
  0.33363422E+01  0.22583646E-09
  0.34885984E+01  0.23174338E-09
  0.36478030E+01  0.23782518E-09
  0.38142729E+01  0.24407964E-09
  0.39883398E+01  0.25050462E-09
  0.41703504E+01  0.25709693E-09
  0.43606672E+01  0.26385217E-09
  0.45596692E+01  0.27076370E-09
  0.47677528E+01  0.27782082E-09
  0.49853324E+01  0.28500987E-09
  0.52128414E+01  0.29231398E-09
  0.54507329E+01  0.29971395E-09
  0.56994808E+01  0.30719324E-09
  0.59595804E+01  0.31473490E-09
  0.62315499E+01  0.32231983E-09
  0.65159309E+01  0.32992795E-09
  0.68132898E+01  0.33753914E-09
  0.71242189E+01  0.34512963E-09
  0.74493374E+01  0.35266387E-09
  0.77892930E+01  0.36009992E-09
  0.81447626E+01  0.36740286E-09
  0.85164544E+01  0.37454363E-09
  0.89051085E+01  0.38149025E-09
  0.93114992E+01  0.38820347E-09
  0.97364357E+01  0.39464103E-09
  0.10180765E+02  0.40076022E-09
  0.10645371E+02  0.40652194E-09
  0.11131179E+02  0.41188862E-09
  0.11639158E+02  0.41682317E-09
  0.12170319E+02  0.42128808E-09
  0.12725720E+02  0.42524828E-09
  0.13306467E+02  0.42866577E-09
  0.13913716E+02  0.43149912E-09
  0.14548678E+02  0.43371098E-09
  0.15212617E+02  0.43527241E-09
  0.15906855E+02  0.43616317E-09
  0.16632775E+02  0.43636091E-09
  0.17391823E+02  0.43584116E-09
  0.18185510E+02  0.43458715E-09
  0.19015418E+02  0.43259025E-09
  0.19883200E+02  0.42985069E-09
  0.20790583E+02  0.42636636E-09
  0.21739375E+02  0.42214373E-09
  0.22731466E+02  0.41719273E-09
  0.23768832E+02  0.41153239E-09
  0.24853539E+02  0.40517907E-09
  0.25987747E+02  0.39816088E-09
  0.27173715E+02  0.39052201E-09
  0.28413806E+02  0.38228043E-09
  0.29710489E+02  0.37346456E-09
  0.31066348E+02  0.36414769E-09
  0.32484081E+02  0.35435696E-09
  0.33966514E+02  0.34413234E-09
  0.35516599E+02  0.33353007E-09
  0.37137423E+02  0.32261187E-09
  0.38832214E+02  0.31142741E-09
  0.40604349E+02  0.30002122E-09
  0.42457356E+02  0.28845738E-09
  0.44394926E+02  0.27678460E-09
  0.46420918E+02  0.26504730E-09
  0.48539368E+02  0.25331380E-09
  0.50754495E+02  0.24161569E-09
  0.53070711E+02  0.22999975E-09
  0.55492628E+02  0.21852692E-09
  0.58025072E+02  0.20721006E-09
  0.60673085E+02  0.19611304E-09
  0.63441942E+02  0.18524592E-09
  0.66337158E+02  0.17465901E-09
  0.69364499E+02  0.16436751E-09
  0.72529995E+02  0.15439908E-09
  0.75839950E+02  0.14476476E-09
  0.79300958E+02  0.13550050E-09
  0.82919910E+02  0.12658719E-09
  0.86704016E+02  0.11805014E-09
  0.90660813E+02  0.10991863E-09
  0.94798180E+02  0.10215170E-09
  0.99124359E+02  0.94794795E-10
  0.10364797E+03  0.87798986E-10
  0.10837801E+03  0.81192986E-10
  0.11332391E+03  0.74968155E-10
  0.11849553E+03  0.69101975E-10
  0.12390315E+03  0.63591274E-10
  0.12955756E+03  0.58442976E-10
  0.13547000E+03  0.53621133E-10
  0.14165227E+03  0.49124402E-10
  0.14811666E+03  0.44940364E-10
  0.15487607E+03  0.41053010E-10
  0.16194394E+03  0.37444226E-10
  0.16933436E+03  0.34106900E-10
  0.17706205E+03  0.31034824E-10
  0.18514240E+03  0.28211328E-10
  0.19359150E+03  0.25606643E-10
  0.20242617E+03  0.23191891E-10
  0.21166403E+03  0.20967394E-10
  0.22132346E+03  0.18934396E-10
  0.23142371E+03  0.17088422E-10
  0.24198488E+03  0.15417746E-10
  0.25302803E+03  0.13901571E-10
  0.26457513E+03  0.12510481E-10
  0.27664920E+03  0.11232952E-10
  0.28927427E+03  0.10070861E-10
  0.30247550E+03  0.90233489E-11
  0.31627917E+03  0.80857481E-11
  0.33071278E+03  0.72485933E-11
  0.34580508E+03  0.64964521E-11
  0.36158613E+03  0.58101421E-11
  0.37808736E+03  0.51847003E-11
  0.39534163E+03  0.46201863E-11
  0.41338331E+03  0.41147975E-11
  0.43224834E+03  0.36643685E-11
  0.45197428E+03  0.32617845E-11
  0.47260044E+03  0.28984379E-11
  0.49416788E+03  0.25720651E-11
  0.51671956E+03  0.22815920E-11
  0.54030041E+03  0.20245263E-11
  0.56495738E+03  0.17966049E-11
  0.59073959E+03  0.15919741E-11
  0.61769839E+03  0.14081014E-11
  0.64588748E+03  0.12443801E-11
  0.67536299E+03  0.10994397E-11
  0.70618363E+03  0.97092359E-12
  0.73841080E+03  0.85610056E-12
  0.77210867E+03  0.75410993E-12
  0.80734438E+03  0.66416168E-12
  0.84418808E+03  0.58486259E-12
  0.88271317E+03  0.51431353E-12
  0.92299639E+03  0.45165519E-12
  0.96511795E+03  0.39642451E-12
  0.10091618E+04  0.34779841E-12
  0.10552155E+04  0.30470665E-12
  0.11033710E+04  0.26668049E-12
  0.11537241E+04  0.23332511E-12
  0.12063751E+04  0.20399242E-12
  0.12614288E+04  0.17810278E-12
  0.13189950E+04  0.15540926E-12
  0.13791882E+04  0.13554720E-12
  0.14421284E+04  0.11807336E-12
  0.15079409E+04  0.10278159E-12
  0.15767568E+04  0.89442678E-13
  0.16487131E+04  0.77756793E-13
  0.17239533E+04  0.67561372E-13
  0.18026270E+04  0.58684093E-13
  0.18848911E+04  0.50917973E-13
  0.19709094E+04  0.44155363E-13
  0.20608532E+04  0.38269164E-13
  0.21549016E+04  0.33137502E-13
  0.22532420E+04  0.28685937E-13
  0.23560703E+04  0.24816023E-13
  0.24635911E+04  0.21459376E-13
  0.25760188E+04  0.18548661E-13
  0.26935771E+04  0.16019328E-13
  0.28165003E+04  0.13827799E-13
  0.29450332E+04  0.11924388E-13
  0.30794318E+04  0.10278667E-13
  0.32199637E+04  0.88560642E-14
  0.33669090E+04  0.76277781E-14
  0.35205601E+04  0.65621088E-14
  0.36812233E+04  0.56391093E-14
  0.38492184E+04  0.48417449E-14
  0.40248800E+04  0.41555096E-14
  0.42085582E+04  0.35647997E-14
  0.44006186E+04  0.30553845E-14
  0.46014438E+04  0.26137876E-14
  0.48114338E+04  0.22346964E-14
  0.50310068E+04  0.19111793E-14
  0.52606002E+04  0.16319308E-14
  0.55006712E+04  0.13914923E-14
  0.57516981E+04  0.11878912E-14
  0.60141807E+04  0.10131087E-14
  0.62886419E+04  0.86154929E-15
  0.65756283E+04  0.73279534E-15
  0.68757115E+04  0.62336212E-15
  0.71894893E+04  0.52972724E-15
  0.75175865E+04  0.44986699E-15
  0.78606566E+04  0.38171828E-15
  0.82193830E+04  0.32364843E-15
  0.85944801E+04  0.27432318E-15
  0.89866950E+04  0.23239248E-15
  0.93968089E+04  0.19675438E-15
  0.98256386E+04  0.16638663E-15
  0.10274038E+05  0.14062876E-15
  0.10742901E+05  0.11888441E-15
  0.11233160E+05  0.10033810E-15
  0.11745793E+05  0.84678709E-16
  0.12281820E+05  0.71439434E-16
  0.12842310E+05  0.60162328E-16
  0.13428377E+05  0.50620278E-16
  0.14041190E+05  0.42592363E-16
  0.14681969E+05  0.35841381E-16
  0.15351991E+05  0.30086658E-16
  0.16052589E+05  0.25223942E-16
  0.16785160E+05  0.21230682E-16
  0.17551162E+05  0.17794045E-16
  0.18352121E+05  0.14905708E-16
  0.19189633E+05  0.12464616E-16
  0.20065365E+05  0.10461320E-16
  0.20981061E+05  0.87565473E-17
  0.21938546E+05  0.73251067E-17
  0.22939727E+05  0.61079518E-17
  0.23986596E+05  0.51070298E-17
  0.25081241E+05  0.42609658E-17
  0.26225840E+05  0.35527141E-17
  0.27422674E+05  0.29592642E-17
  0.28674126E+05  0.24668880E-17
  0.29982690E+05  0.20542979E-17
  0.31350970E+05  0.17068521E-17
  0.32781693E+05  0.14198430E-17
  0.34277707E+05  0.11811629E-17
  0.35841994E+05  0.98113537E-18
  0.37477667E+05  0.81327073E-18
  0.39187986E+05  0.67493181E-18
  0.40976356E+05  0.55923093E-18
  0.42846340E+05  0.46470303E-18
  0.44801661E+05  0.38481777E-18
  0.46846215E+05  0.31754602E-18
  0.48984074E+05  0.26342253E-18
  0.51219495E+05  0.21724831E-18
  0.53556932E+05  0.18062434E-18
  0.56001038E+05  0.14766937E-18
  0.58556683E+05  0.12307403E-18
  0.61228957E+05  0.10028804E-18
  0.64023182E+05  0.84138041E-19
  0.66944923E+05  0.68187656E-19
  0.70000000E+05  0.56991679E-19
  Principal QN n  Azimuthal QN l
               3               1
 Electron Energy Probability dst
  0.10000000E+01  0.26648379E-06
  0.10456357E+01  0.26619347E-06
  0.10933540E+01  0.26585165E-06
  0.11432499E+01  0.26545327E-06
  0.11954229E+01  0.26499282E-06
  0.12499768E+01  0.26446404E-06
  0.13070204E+01  0.26385997E-06
  0.13666671E+01  0.26317309E-06
  0.14290359E+01  0.26239526E-06
  0.14942509E+01  0.26151763E-06
  0.15624421E+01  0.26053075E-06
  0.16337452E+01  0.25942470E-06
  0.17083022E+01  0.25818893E-06
  0.17862617E+01  0.25681223E-06
  0.18677790E+01  0.25528264E-06
  0.19530164E+01  0.25358751E-06
  0.20421436E+01  0.25171341E-06
  0.21353382E+01  0.24964614E-06
  0.22327858E+01  0.24737082E-06
  0.23346805E+01  0.24487188E-06
  0.24412252E+01  0.24213366E-06
  0.25526322E+01  0.23914207E-06
  0.26691232E+01  0.23588365E-06
  0.27909305E+01  0.23234563E-06
  0.29182965E+01  0.22851580E-06
  0.30514749E+01  0.22438036E-06
  0.31907310E+01  0.21992526E-06
  0.33363422E+01  0.21513749E-06
  0.34885984E+01  0.21000616E-06
  0.36478030E+01  0.20452528E-06
  0.38142729E+01  0.19869333E-06
  0.39883398E+01  0.19251363E-06
  0.41703504E+01  0.18599305E-06
  0.43606672E+01  0.17914168E-06
  0.45596692E+01  0.17197664E-06
  0.47677528E+01  0.16452150E-06
  0.49853324E+01  0.15680188E-06
  0.52128414E+01  0.14885162E-06
  0.54507329E+01  0.14071292E-06
  0.56994808E+01  0.13242796E-06
  0.59595804E+01  0.12404719E-06
  0.62315499E+01  0.11562875E-06
  0.65159309E+01  0.10722928E-06
  0.68132898E+01  0.98911405E-07
  0.71242189E+01  0.90735248E-07
  0.74493374E+01  0.82760758E-07
  0.77892930E+01  0.75043572E-07
  0.81447626E+01  0.67634301E-07
  0.85164544E+01  0.60577588E-07
  0.89051085E+01  0.53912558E-07
  0.93114992E+01  0.47669363E-07
  0.97364357E+01  0.41871440E-07
  0.10180765E+02  0.36531735E-07
  0.10645371E+02  0.31653774E-07
  0.11131179E+02  0.27236823E-07
  0.11639158E+02  0.23270543E-07
  0.12170319E+02  0.19741178E-07
  0.12725720E+02  0.16625952E-07
  0.13306467E+02  0.13902158E-07
  0.13913716E+02  0.11540453E-07
  0.14548678E+02  0.95131720E-08
  0.15212617E+02  0.77882357E-08
  0.15906855E+02  0.63362864E-08
  0.16632775E+02  0.51266926E-08
  0.17391823E+02  0.41305045E-08
  0.18185510E+02  0.33207857E-08
  0.19015418E+02  0.26712360E-08
  0.19883200E+02  0.21588727E-08
  0.20790583E+02  0.17621521E-08
  0.21739375E+02  0.14615416E-08
  0.22731466E+02  0.12402521E-08
  0.23768832E+02  0.10832021E-08
  0.24853539E+02  0.97719310E-09
  0.25987747E+02  0.91108508E-09
  0.27173715E+02  0.87533674E-09
  0.28413806E+02  0.86182989E-09
  0.29710489E+02  0.86392824E-09
  0.31066348E+02  0.87617896E-09
  0.32484081E+02  0.89422107E-09
  0.33966514E+02  0.91456115E-09
  0.35516599E+02  0.93453992E-09
  0.37137423E+02  0.95216620E-09
  0.38832214E+02  0.96605128E-09
  0.40604349E+02  0.97518548E-09
  0.42457356E+02  0.97911938E-09
  0.44394926E+02  0.97747856E-09
  0.46420918E+02  0.97041179E-09
  0.48539368E+02  0.95797508E-09
  0.50754495E+02  0.94063281E-09
  0.53070711E+02  0.91874353E-09
  0.55492628E+02  0.89282856E-09
  0.58025072E+02  0.86346220E-09
  0.60673085E+02  0.83116155E-09
  0.63441942E+02  0.79649818E-09
  0.66337158E+02  0.76004478E-09
  0.69364499E+02  0.72227293E-09
  0.72529995E+02  0.68366722E-09
  0.75839950E+02  0.64473782E-09
  0.79300958E+02  0.60576143E-09
  0.82919910E+02  0.56712617E-09
  0.86704016E+02  0.52911486E-09
  0.90660813E+02  0.49204569E-09
  0.94798180E+02  0.45621593E-09
  0.99124359E+02  0.42177388E-09
  0.10364797E+03  0.38882745E-09
  0.10837801E+03  0.35745962E-09
  0.11332391E+03  0.32771960E-09
  0.11849553E+03  0.29961224E-09
  0.12390315E+03  0.27308609E-09
  0.12955756E+03  0.24810876E-09
  0.13547000E+03  0.22476415E-09
  0.14165227E+03  0.20312720E-09
  0.14811666E+03  0.18323928E-09
  0.15487607E+03  0.16509795E-09
  0.16194394E+03  0.14864457E-09
  0.16933436E+03  0.13374960E-09
  0.17706205E+03  0.12019507E-09
  0.18514240E+03  0.10767977E-09
  0.19359150E+03  0.96091820E-10
  0.20242617E+03  0.85468750E-10
  0.21166403E+03  0.75832273E-10
  0.22132346E+03  0.67179837E-10
  0.23142371E+03  0.59477841E-10
  0.24198488E+03  0.52653536E-10
  0.25302803E+03  0.46585385E-10
  0.26457513E+03  0.41105805E-10
  0.27664920E+03  0.36145366E-10
  0.28927427E+03  0.31708845E-10
  0.30247550E+03  0.27788282E-10
  0.31627917E+03  0.24357779E-10
  0.33071278E+03  0.21368949E-10
  0.34580508E+03  0.18745510E-10
  0.36158613E+03  0.16393841E-10
  0.37808736E+03  0.14287635E-10
  0.39534163E+03  0.12424840E-10
  0.41338331E+03  0.10795511E-10
  0.43224834E+03  0.93797231E-11
  0.45197428E+03  0.81451533E-11
  0.47260044E+03  0.70533950E-11
  0.49416788E+03  0.60935750E-11
  0.51671956E+03  0.52604644E-11
  0.54030041E+03  0.45435036E-11
  0.56495738E+03  0.39255044E-11
  0.59073959E+03  0.33833812E-11
  0.61769839E+03  0.29068932E-11
  0.64588748E+03  0.24934102E-11
  0.67536299E+03  0.21377711E-11
  0.70618363E+03  0.18315450E-11
  0.73841080E+03  0.15651078E-11
  0.77210867E+03  0.13352131E-11
  0.80734438E+03  0.11389791E-11
  0.84418808E+03  0.97166433E-12
  0.88271317E+03  0.82700104E-12
  0.92299639E+03  0.70213848E-12
  0.96511795E+03  0.59563016E-12
  0.10091618E+04  0.50506844E-12
  0.10552155E+04  0.42739401E-12
  0.11033710E+04  0.36119427E-12
  0.11537241E+04  0.30528872E-12
  0.12063751E+04  0.25785741E-12
  0.12614288E+04  0.21731073E-12
  0.13189950E+04  0.18300848E-12
  0.13791882E+04  0.15407586E-12
  0.14421284E+04  0.12947699E-12
  0.15079409E+04  0.10872216E-12
  0.15767568E+04  0.91294770E-13
  0.16487131E+04  0.76545474E-13
  0.17239533E+04  0.64134458E-13
  0.18026270E+04  0.53727867E-13
  0.18848911E+04  0.44936234E-13
  0.19709094E+04  0.37561082E-13
  0.20608532E+04  0.31381005E-13
  0.21549016E+04  0.26186452E-13
  0.22532420E+04  0.21849490E-13
  0.23560703E+04  0.18209341E-13
  0.24635911E+04  0.15163614E-13
  0.25760188E+04  0.12622394E-13
  0.26935771E+04  0.10498246E-13
  0.28165003E+04  0.87281434E-14
  0.29450332E+04  0.72430711E-14
  0.30794318E+04  0.60051822E-14
  0.32199637E+04  0.49747126E-14
  0.33669090E+04  0.41193511E-14
  0.35205601E+04  0.34046607E-14
  0.36812233E+04  0.28094605E-14
  0.38492184E+04  0.23163138E-14
  0.40248800E+04  0.19090883E-14
  0.42085582E+04  0.15709271E-14
  0.44006186E+04  0.12913197E-14
  0.46014438E+04  0.10608560E-14
  0.48114338E+04  0.87091982E-15
  0.50310068E+04  0.71372745E-15
  0.52606002E+04  0.58416517E-15
  0.55006712E+04  0.47790430E-15
  0.57516981E+04  0.39092513E-15
  0.60141807E+04  0.31928433E-15
  0.62886419E+04  0.26022550E-15
  0.65756283E+04  0.21247665E-15
  0.68757115E+04  0.17344939E-15
  0.71894893E+04  0.14119029E-15
  0.75175865E+04  0.11501811E-15
  0.78606566E+04  0.93523117E-16
  0.82193830E+04  0.75805082E-16
  0.85944801E+04  0.61539989E-16
  0.89866950E+04  0.50245719E-16
  0.93968089E+04  0.40645746E-16
  0.98256386E+04  0.32855214E-16
  0.10274038E+05  0.26682758E-16
  0.10742901E+05  0.21478769E-16
  0.11233160E+05  0.17394364E-16
  0.11745793E+05  0.13990583E-16
  0.12281820E+05  0.11289625E-16
  0.12842310E+05  0.91085018E-17
  0.13428377E+05  0.73379589E-17
  0.14041190E+05  0.59079546E-17
  0.14681969E+05  0.47483102E-17
  0.15351991E+05  0.38146368E-17
  0.16052589E+05  0.30643253E-17
  0.16785160E+05  0.24699794E-17
  0.17551162E+05  0.19887244E-17
  0.18352121E+05  0.15848494E-17
  0.19189633E+05  0.12687538E-17
  0.20065365E+05  0.10158380E-17
  0.20981061E+05  0.81372112E-18
  0.21938546E+05  0.64933745E-18
  0.22939727E+05  0.52171529E-18
  0.23986596E+05  0.41710591E-18
  0.25081241E+05  0.33219379E-18
  0.26225840E+05  0.26434423E-18
  0.27422674E+05  0.21082113E-18
  0.28674126E+05  0.16780932E-18
  0.29982690E+05  0.13486544E-18
  0.31350970E+05  0.10749030E-18
  0.32781693E+05  0.85321917E-19
  0.34277707E+05  0.67579016E-19
  0.35841994E+05  0.53990269E-19
  0.37477667E+05  0.42741797E-19
  0.39187986E+05  0.34278170E-19
  0.40976356E+05  0.27452567E-19
  0.42846340E+05  0.21477056E-19
  0.44801661E+05  0.17365258E-19
  0.46846215E+05  0.13475557E-19
  0.48984074E+05  0.10927479E-19
  0.51219495E+05  0.84356330E-20
  0.53556932E+05  0.69659767E-20
  0.56001038E+05  0.53553539E-20
  0.58556683E+05  0.43277840E-20
  0.61228957E+05  0.33398881E-20
  0.64023182E+05  0.27285955E-20
  0.66944923E+05  0.21033752E-20
  0.70000000E+05  0.17140935E-20


==> anc/C.dat <==
  Principal QN n  Azimuthal QN l
               1               0
 Electron Energy Probability dst
  0.10000000E+01  0.21193980E-09
  0.10420978E+01  0.21184330E-09
  0.10859679E+01  0.21174206E-09
  0.11316847E+01  0.21163585E-09
  0.11793262E+01  0.21152447E-09
  0.12289732E+01  0.21140767E-09
  0.12807103E+01  0.21128525E-09
  0.13346254E+01  0.21115698E-09
  0.13908102E+01  0.21102262E-09
  0.14493603E+01  0.21088197E-09
  0.15103752E+01  0.21073481E-09
  0.15739587E+01  0.21058093E-09
  0.16402189E+01  0.21042014E-09
  0.17092686E+01  0.21025223E-09
  0.17812250E+01  0.21007687E-09
  0.18562107E+01  0.20989367E-09
  0.19343531E+01  0.20970222E-09
  0.20157852E+01  0.20950207E-09
  0.21006453E+01  0.20929276E-09
  0.21890779E+01  0.20907376E-09
  0.22812333E+01  0.20884453E-09
  0.23772682E+01  0.20860447E-09
  0.24773460E+01  0.20835293E-09
  0.25816369E+01  0.20808935E-09
  0.26903181E+01  0.20781322E-09
  0.28035747E+01  0.20752400E-09
  0.29215990E+01  0.20722119E-09
  0.30445920E+01  0.20690425E-09
  0.31727626E+01  0.20657267E-09
  0.33063290E+01  0.20622594E-09
  0.34455182E+01  0.20586356E-09
  0.35905670E+01  0.20548493E-09
  0.37417220E+01  0.20508946E-09
  0.38992403E+01  0.20467654E-09
  0.40633898E+01  0.20424557E-09
  0.42344497E+01  0.20379598E-09
  0.44127107E+01  0.20332720E-09
  0.45984762E+01  0.20283868E-09
  0.47920620E+01  0.20232972E-09
  0.49937974E+01  0.20179955E-09
  0.52040253E+01  0.20124737E-09
  0.54231034E+01  0.20067240E-09
  0.56514042E+01  0.20007381E-09
  0.58893160E+01  0.19945080E-09
  0.61372433E+01  0.19880254E-09
  0.63956078E+01  0.19812823E-09
  0.66648489E+01  0.19742705E-09
  0.69454245E+01  0.19669822E-09
  0.72378117E+01  0.19594096E-09
  0.75425078E+01  0.19515456E-09
  0.78600309E+01  0.19433832E-09
  0.81909210E+01  0.19349160E-09
  0.85357408E+01  0.19261386E-09
  0.88950769E+01  0.19170448E-09
  0.92695402E+01  0.19076275E-09
  0.96597676E+01  0.18978800E-09
  0.10066423E+02  0.18877963E-09
  0.10490197E+02  0.18773706E-09
  0.10931811E+02  0.18665978E-09
  0.11392017E+02  0.18554723E-09
  0.11871596E+02  0.18439891E-09
  0.12371364E+02  0.18321439E-09
  0.12892171E+02  0.18199328E-09
  0.13434904E+02  0.18073520E-09
  0.14000484E+02  0.17943984E-09
  0.14589873E+02  0.17810695E-09
  0.15204075E+02  0.17673584E-09
  0.15844134E+02  0.17532546E-09
  0.16511137E+02  0.17387462E-09
  0.17206220E+02  0.17238198E-09
  0.17930564E+02  0.17084653E-09
  0.18685402E+02  0.16926806E-09
  0.19472016E+02  0.16764654E-09
  0.20291745E+02  0.16598210E-09
  0.21145984E+02  0.16427497E-09
  0.22036183E+02  0.16252502E-09
  0.22963858E+02  0.16073185E-09
  0.23930587E+02  0.15889500E-09
  0.24938012E+02  0.15701417E-09
  0.25987848E+02  0.15508979E-09
  0.27081880E+02  0.15312261E-09
  0.28221967E+02  0.15111250E-09
  0.29410051E+02  0.14905799E-09
  0.30648149E+02  0.14695755E-09
  0.31938370E+02  0.14481203E-09
  0.33282905E+02  0.14262346E-09
  0.34684043E+02  0.14039360E-09
  0.36144165E+02  0.13812226E-09
  0.37665755E+02  0.13580855E-09
  0.39251401E+02  0.13345138E-09
  0.40903800E+02  0.13105146E-09
  0.42625760E+02  0.12861075E-09
  0.44420211E+02  0.12613134E-09
  0.46290205E+02  0.12361446E-09
  0.48238922E+02  0.12106084E-09
  0.50269675E+02  0.11847196E-09
  0.52385918E+02  0.11584967E-09
  0.54591251E+02  0.11319578E-09
  0.56889423E+02  0.11051216E-09
  0.59284344E+02  0.10780114E-09
  0.61780085E+02  0.10506519E-09
  0.64380892E+02  0.10230685E-09
  0.67091186E+02  0.99528717E-10
  0.69915579E+02  0.96733512E-10
  0.72858872E+02  0.93925463E-10
  0.75926071E+02  0.91108459E-10
  0.79122393E+02  0.88283795E-10
  0.82453272E+02  0.85455446E-10
  0.85924375E+02  0.82628775E-10
  0.89541603E+02  0.79806328E-10
  0.93311109E+02  0.76990622E-10
  0.97239303E+02  0.74187393E-10
  0.10133287E+03  0.71402112E-10
  0.10559876E+03  0.68635756E-10
  0.11004423E+03  0.65893695E-10
  0.11467686E+03  0.63182972E-10
  0.11950450E+03  0.60501033E-10
  0.12453538E+03  0.57855168E-10
  0.12977805E+03  0.55252864E-10
  0.13524142E+03  0.52694292E-10
  0.14093479E+03  0.50181214E-10
  0.14686783E+03  0.47719984E-10
  0.15305065E+03  0.45318347E-10
  0.15949375E+03  0.42970401E-10
  0.16620808E+03  0.40683347E-10
  0.17320508E+03  0.38462244E-10
  0.18049664E+03  0.36305809E-10
  0.18809515E+03  0.34216705E-10
  0.19601354E+03  0.32199484E-10
  0.20426529E+03  0.30252988E-10
  0.21286441E+03  0.28378999E-10
  0.22182553E+03  0.26579103E-10
  0.23116391E+03  0.24853333E-10
  0.24089540E+03  0.23202639E-10
  0.25103657E+03  0.21626660E-10
  0.26160466E+03  0.20124665E-10
  0.27261765E+03  0.18696394E-10
  0.28409425E+03  0.17341791E-10
  0.29605400E+03  0.16059006E-10
  0.30851723E+03  0.14846283E-10
  0.32150513E+03  0.13702796E-10
  0.33503979E+03  0.12627348E-10
  0.34914423E+03  0.11616582E-10
  0.36384244E+03  0.10669457E-10
  0.37915941E+03  0.97837618E-11
  0.39512120E+03  0.89570727E-11
  0.41175493E+03  0.81867055E-11
  0.42908892E+03  0.74704195E-11
  0.44715262E+03  0.68059379E-11
  0.46597677E+03  0.61905953E-11
  0.48559337E+03  0.56218046E-11
  0.50603579E+03  0.50970867E-11
  0.52733880E+03  0.46139848E-11
  0.54953861E+03  0.41700475E-11
  0.57267298E+03  0.37629384E-11
  0.59678126E+03  0.33901945E-11
  0.62190445E+03  0.30493655E-11
  0.64808527E+03  0.27386587E-11
  0.67536824E+03  0.24560522E-11
  0.70379977E+03  0.21988842E-11
  0.73342820E+03  0.19657250E-11
  0.76430392E+03  0.17549567E-11
  0.79647945E+03  0.15642164E-11
  0.83000949E+03  0.13920928E-11
  0.86495108E+03  0.12372602E-11
  0.90136363E+03  0.10978578E-11
  0.93930906E+03  0.97277230E-12
  0.97885192E+03  0.86083197E-12
  0.10200594E+04  0.76061639E-12
  0.10630017E+04  0.67124223E-12
  0.11077518E+04  0.59156140E-12
  0.11543857E+04  0.52058545E-12
  0.12029828E+04  0.45759550E-12
  0.12536258E+04  0.40168264E-12
  0.13064007E+04  0.35221836E-12
  0.13613973E+04  0.30845461E-12
  0.14187091E+04  0.26980031E-12
  0.14784337E+04  0.23573568E-12
  0.15406725E+04  0.20573852E-12
  0.16055315E+04  0.17938330E-12
  0.16731208E+04  0.15621875E-12
  0.17435555E+04  0.13591813E-12
  0.18169554E+04  0.11812968E-12
  0.18934453E+04  0.10257948E-12
  0.19731552E+04  0.88981719E-13
  0.20562207E+04  0.77118047E-13
  0.21427831E+04  0.66770719E-13
  0.22329896E+04  0.57762319E-13
  0.23269936E+04  0.49924961E-13
  0.24249549E+04  0.43110867E-13
  0.25270402E+04  0.37194583E-13
  0.26334231E+04  0.32060823E-13
  0.27442844E+04  0.27612973E-13
  0.28598128E+04  0.23761071E-13
  0.29802047E+04  0.20429030E-13
  0.31056648E+04  0.17549863E-13
  0.32364065E+04  0.15062677E-13
  0.33726521E+04  0.12917074E-13
  0.35146334E+04  0.11068483E-13
  0.36625918E+04  0.94767573E-14
  0.38167789E+04  0.81072654E-14
  0.39774570E+04  0.69300723E-14
  0.41448992E+04  0.59190744E-14
  0.43193904E+04  0.50517101E-14
  0.45012273E+04  0.43081661E-14
  0.46907191E+04  0.36711902E-14
  0.48881882E+04  0.31261466E-14
  0.50939702E+04  0.26603990E-14
  0.53084152E+04  0.22625507E-14
  0.55318879E+04  0.19227158E-14
  0.57647683E+04  0.16329769E-14
  0.60074524E+04  0.13858407E-14
  0.62603530E+04  0.11757498E-14
  0.65239002E+04  0.99683318E-15
  0.67985421E+04  0.84455800E-15
  0.70847459E+04  0.71538091E-15
  0.73829982E+04  0.60551188E-15
  0.76938063E+04  0.51231431E-15
  0.80176987E+04  0.43318380E-15
  0.83552263E+04  0.36611123E-15
  0.87069631E+04  0.30935500E-15
  0.90735072E+04  0.26120217E-15
  0.94554820E+04  0.22049125E-15
  0.98535372E+04  0.18603500E-15
  0.10268350E+05  0.15685023E-15
  0.10700625E+05  0.13221379E-15
  0.11151098E+05  0.11139836E-15
  0.11620534E+05  0.93823522E-16
  0.12109733E+05  0.78978833E-16
  0.12619527E+05  0.66448930E-16
  0.13150781E+05  0.55929972E-16
  0.13704400E+05  0.46942570E-16
  0.14281326E+05  0.39490533E-16
  0.14882538E+05  0.33165797E-16
  0.15509061E+05  0.27822280E-16
  0.16161958E+05  0.23354322E-16
  0.16842341E+05  0.19594897E-16
  0.17551367E+05  0.16451180E-16
  0.18290241E+05  0.13763237E-16
  0.19060220E+05  0.11545736E-16
  0.19862614E+05  0.96763204E-17
  0.20698787E+05  0.81052599E-17
  0.21570160E+05  0.67896382E-17
  0.22478217E+05  0.56801288E-17
  0.23424501E+05  0.47464431E-17
  0.24410621E+05  0.39665614E-17
  0.25438255E+05  0.33109024E-17
  0.26509150E+05  0.27679787E-17
  0.27625127E+05  0.23157939E-17
  0.28788085E+05  0.19339757E-17
  0.30000000E+05  0.16158688E-17
  Principal QN n  Azimuthal QN l
               2               0
 Electron Energy Probability dst
  0.10000000E+01  0.44628557E-08
  0.10420978E+01  0.44658172E-08
  0.10859679E+01  0.44687170E-08
  0.11316847E+01  0.44715387E-08
  0.11793262E+01  0.44742655E-08
  0.12289732E+01  0.44768790E-08
  0.12807103E+01  0.44793595E-08
  0.13346254E+01  0.44816856E-08
  0.13908102E+01  0.44838344E-08
  0.14493603E+01  0.44857792E-08
  0.15103752E+01  0.44874890E-08
  0.15739587E+01  0.44889296E-08
  0.16402189E+01  0.44900635E-08
  0.17092686E+01  0.44908502E-08
  0.17812250E+01  0.44912466E-08
  0.18562107E+01  0.44912167E-08
  0.19343531E+01  0.44907282E-08
  0.20157852E+01  0.44897492E-08
  0.21006453E+01  0.44882492E-08
  0.21890779E+01  0.44861969E-08
  0.22812333E+01  0.44835398E-08
  0.23772682E+01  0.44802096E-08
  0.24773460E+01  0.44761311E-08
  0.25816369E+01  0.44712226E-08
  0.26903181E+01  0.44653985E-08
  0.28035747E+01  0.44585745E-08
  0.29215990E+01  0.44506633E-08
  0.30445920E+01  0.44416172E-08
  0.31727626E+01  0.44314438E-08
  0.33063290E+01  0.44201547E-08
  0.34455182E+01  0.44076311E-08
  0.35905670E+01  0.43936674E-08
  0.37417220E+01  0.43780758E-08
  0.38992403E+01  0.43608084E-08
  0.40633898E+01  0.43418651E-08
  0.42344497E+01  0.43212681E-08
  0.44127107E+01  0.42989714E-08
  0.45984762E+01  0.42748394E-08
  0.47920620E+01  0.42487221E-08
  0.49937974E+01  0.42204847E-08
  0.52040253E+01  0.41900550E-08
  0.54231034E+01  0.41573832E-08
  0.56514042E+01  0.41224261E-08
  0.58893160E+01  0.40851177E-08
  0.61372433E+01  0.40453968E-08
  0.63956078E+01  0.40032177E-08
  0.66648489E+01  0.39585552E-08
  0.69454245E+01  0.39114084E-08
  0.72378117E+01  0.38617766E-08
  0.75425078E+01  0.38096429E-08
  0.78600309E+01  0.37550054E-08
  0.81909210E+01  0.36978421E-08
  0.85357408E+01  0.36381254E-08
  0.88950769E+01  0.35758622E-08
  0.92695402E+01  0.35111172E-08
  0.96597676E+01  0.34439876E-08
  0.10066423E+02  0.33745502E-08
  0.10490197E+02  0.33028935E-08
  0.10931811E+02  0.32291094E-08
  0.11392017E+02  0.31533010E-08
  0.11871596E+02  0.30756114E-08
  0.12371364E+02  0.29962119E-08
  0.12892171E+02  0.29152696E-08
  0.13434904E+02  0.28329197E-08
  0.14000484E+02  0.27493119E-08
  0.14589873E+02  0.26646371E-08
  0.15204075E+02  0.25790860E-08
  0.15844134E+02  0.24928459E-08
  0.16511137E+02  0.24061104E-08
  0.17206220E+02  0.23190823E-08
  0.17930564E+02  0.22319666E-08
  0.18685402E+02  0.21449695E-08
  0.19472016E+02  0.20582923E-08
  0.20291745E+02  0.19721686E-08
  0.21145984E+02  0.18868325E-08
  0.22036183E+02  0.18024137E-08
  0.22963858E+02  0.17190805E-08
  0.23930587E+02  0.16370666E-08
  0.24938012E+02  0.15565592E-08
  0.25987848E+02  0.14776889E-08
  0.27081880E+02  0.14005821E-08
  0.28221967E+02  0.13254186E-08
  0.29410051E+02  0.12522884E-08
  0.30648149E+02  0.11812958E-08
  0.31938370E+02  0.11125836E-08
  0.33282905E+02  0.10461543E-08
  0.34684043E+02  0.98214733E-09
  0.36144165E+02  0.92057927E-09
  0.37665755E+02  0.86147608E-09
  0.39251401E+02  0.80491046E-09
  0.40903800E+02  0.75083520E-09
  0.42625760E+02  0.69929606E-09
  0.44420211E+02  0.65026238E-09
  0.46290205E+02  0.60370015E-09
  0.48238922E+02  0.55961212E-09
  0.50269675E+02  0.51793921E-09
  0.52385918E+02  0.47859946E-09
  0.54591251E+02  0.44159335E-09
  0.56889423E+02  0.40679550E-09
  0.59284344E+02  0.37420114E-09
  0.61780085E+02  0.34369857E-09
  0.64380892E+02  0.31519007E-09
  0.67091186E+02  0.28864478E-09
  0.69915579E+02  0.26393652E-09
  0.72858872E+02  0.24099520E-09
  0.75926071E+02  0.21973890E-09
  0.79122393E+02  0.20010519E-09
  0.82453272E+02  0.18200901E-09
  0.85924375E+02  0.16529998E-09
  0.89541603E+02  0.14982513E-09
  0.93311109E+02  0.13557259E-09
  0.97239303E+02  0.12253214E-09
  0.10133287E+03  0.11065850E-09
  0.10559876E+03  0.99862989E-10
  0.11004423E+03  0.90003787E-10
  0.11467686E+03  0.80923523E-10
  0.11950450E+03  0.72602278E-10
  0.12453538E+03  0.65046636E-10
  0.12977805E+03  0.58245017E-10
  0.13524142E+03  0.52163186E-10
  0.14093479E+03  0.46738970E-10
  0.14686783E+03  0.41876058E-10
  0.15305065E+03  0.37445811E-10
  0.15949375E+03  0.33390910E-10
  0.16620808E+03  0.29713117E-10
  0.17320508E+03  0.26406539E-10
  0.18049664E+03  0.23454099E-10
  0.18809515E+03  0.20824923E-10
  0.19601354E+03  0.18471491E-10
  0.20426529E+03  0.16351485E-10
  0.21286441E+03  0.14457481E-10
  0.22182553E+03  0.12780666E-10
  0.23116391E+03  0.11304296E-10
  0.24089540E+03  0.10001927E-10
  0.25103657E+03  0.88371703E-11
  0.26160466E+03  0.77901424E-11
  0.27261765E+03  0.68577528E-11
  0.28409425E+03  0.60338768E-11
  0.29605400E+03  0.53079512E-11
  0.30851723E+03  0.46645111E-11
  0.32150513E+03  0.40931481E-11
  0.33503979E+03  0.35903662E-11
  0.34914423E+03  0.31504733E-11
  0.36384244E+03  0.27646218E-11
  0.37915941E+03  0.24221555E-11
  0.39512120E+03  0.21191624E-11
  0.41175493E+03  0.18532646E-11
  0.42908892E+03  0.16204965E-11
  0.44715262E+03  0.14154160E-11
  0.46597677E+03  0.12349930E-11
  0.48559337E+03  0.10774553E-11
  0.50603579E+03  0.93999809E-12
  0.52733880E+03  0.81903862E-12
  0.54953861E+03  0.71288325E-12
  0.57267298E+03  0.62033049E-12
  0.59678126E+03  0.53951749E-12
  0.62190445E+03  0.46865938E-12
  0.64808527E+03  0.40693266E-12
  0.67536824E+03  0.35324810E-12
  0.70379977E+03  0.30625401E-12
  0.73342820E+03  0.26527804E-12
  0.76430392E+03  0.22969846E-12
  0.79647945E+03  0.19867831E-12
  0.83000949E+03  0.17171120E-12
  0.86495108E+03  0.14835452E-12
  0.90136363E+03  0.12803301E-12
  0.93930906E+03  0.11040867E-12
  0.97885192E+03  0.95158704E-13
  0.10200594E+04  0.81916055E-13
  0.10630017E+04  0.70471996E-13
  0.11077518E+04  0.60578562E-13
  0.11543857E+04  0.52024557E-13
  0.12029828E+04  0.44658946E-13
  0.12536258E+04  0.38300528E-13
  0.13064007E+04  0.32830110E-13
  0.13613973E+04  0.28114807E-13
  0.14187091E+04  0.24055135E-13
  0.14784337E+04  0.20571281E-13
  0.15406725E+04  0.17582489E-13
  0.16055315E+04  0.15020354E-13
  0.16731208E+04  0.12816668E-13
  0.17435555E+04  0.10929975E-13
  0.18169554E+04  0.93171589E-14
  0.18934453E+04  0.79433797E-14
  0.19731552E+04  0.67714703E-14
  0.20562207E+04  0.57702963E-14
  0.21427831E+04  0.49117472E-14
  0.22329896E+04  0.41792415E-14
  0.23269936E+04  0.35561685E-14
  0.24249549E+04  0.30255617E-14
  0.25270402E+04  0.25730097E-14
  0.26334231E+04  0.21860993E-14
  0.27442844E+04  0.18571969E-14
  0.28598128E+04  0.15781666E-14
  0.29802047E+04  0.13393864E-14
  0.31056648E+04  0.11368966E-14
  0.32364065E+04  0.96732610E-15
  0.33726521E+04  0.82224061E-15
  0.35146334E+04  0.69714649E-15
  0.36625918E+04  0.59064160E-15
  0.38167789E+04  0.50155375E-15
  0.39774570E+04  0.42561533E-15
  0.41448992E+04  0.36011351E-15
  0.43193904E+04  0.30488311E-15
  0.45012273E+04  0.25875376E-15
  0.46907191E+04  0.21921041E-15
  0.48881882E+04  0.18527219E-15
  0.50939702E+04  0.15671122E-15
  0.53084152E+04  0.13256942E-15
  0.55318879E+04  0.11217382E-15
  0.57647683E+04  0.94597617E-16
  0.60074524E+04  0.79934411E-16
  0.62603530E+04  0.67396752E-16
  0.65239002E+04  0.56830134E-16
  0.67985421E+04  0.48075931E-16
  0.70847459E+04  0.40345967E-16
  0.73829982E+04  0.33935093E-16
  0.76938063E+04  0.28639093E-16
  0.80176987E+04  0.24135299E-16
  0.83552263E+04  0.20305664E-16
  0.87069631E+04  0.17106865E-16
  0.90735072E+04  0.14349948E-16
  0.94554820E+04  0.12051563E-16
  0.98535372E+04  0.10138227E-16
  0.10268350E+05  0.85060320E-17
  0.10700625E+05  0.71413547E-17
  0.11151098E+05  0.59944829E-17
  0.11620534E+05  0.50600613E-17
  0.12109733E+05  0.42400902E-17
  0.12619527E+05  0.35504249E-17
  0.13150781E+05  0.29673727E-17
  0.13704400E+05  0.25123690E-17
  0.14281326E+05  0.20950704E-17
  0.14882538E+05  0.17538885E-17
  0.15509061E+05  0.14759148E-17
  0.16161958E+05  0.12338796E-17
  0.16842341E+05  0.10341681E-17
  0.17551367E+05  0.86104158E-18
  0.18290241E+05  0.72288142E-18
  0.19060220E+05  0.60537207E-18
  0.19862614E+05  0.50446172E-18
  0.20698787E+05  0.42303335E-18
  0.21570160E+05  0.35328013E-18
  0.22478217E+05  0.29471316E-18
  0.23424501E+05  0.24651271E-18
  0.24410621E+05  0.20590525E-18
  0.25438255E+05  0.17196187E-18
  0.26509150E+05  0.14318580E-18
  0.27625127E+05  0.11986886E-18
  0.28788085E+05  0.10002314E-18
  0.30000000E+05  0.83187019E-19
  Principal QN n  Azimuthal QN l
               2               1
 Electron Energy Probability dst
  0.10000000E+01  0.79615360E-07
  0.10420978E+01  0.79113057E-07
  0.10859679E+01  0.78590752E-07
  0.11316847E+01  0.78047885E-07
  0.11793262E+01  0.77483831E-07
  0.12289732E+01  0.76897908E-07
  0.12807103E+01  0.76289427E-07
  0.13346254E+01  0.75657703E-07
  0.13908102E+01  0.75002052E-07
  0.14493603E+01  0.74321780E-07
  0.15103752E+01  0.73616186E-07
  0.15739587E+01  0.72884577E-07
  0.16402189E+01  0.72126276E-07
  0.17092686E+01  0.71340702E-07
  0.17812250E+01  0.70527671E-07
  0.18562107E+01  0.69687251E-07
  0.19343531E+01  0.68819715E-07
  0.20157852E+01  0.67925467E-07
  0.21006453E+01  0.67004216E-07
  0.21890779E+01  0.66055246E-07
  0.22812333E+01  0.65077778E-07
  0.23772682E+01  0.64071065E-07
  0.24773460E+01  0.63034860E-07
  0.25816369E+01  0.61969182E-07
  0.26903181E+01  0.60874240E-07
  0.28035747E+01  0.59752447E-07
  0.29215990E+01  0.58609408E-07
  0.30445920E+01  0.57447478E-07
  0.31727626E+01  0.56259108E-07
  0.33063290E+01  0.55037491E-07
  0.34455182E+01  0.53788188E-07
  0.35905670E+01  0.52519864E-07
  0.37417220E+01  0.51234756E-07
  0.38992403E+01  0.49932236E-07
  0.40633898E+01  0.48611760E-07
  0.42344497E+01  0.47274878E-07
  0.44127107E+01  0.45924051E-07
  0.45984762E+01  0.44561709E-07
  0.47920620E+01  0.43189626E-07
  0.49937974E+01  0.41809515E-07
  0.52040253E+01  0.40423453E-07
  0.54231034E+01  0.39033891E-07
  0.56514042E+01  0.37643417E-07
  0.58893160E+01  0.36254769E-07
  0.61372433E+01  0.34870748E-07
  0.63956078E+01  0.33493959E-07
  0.66648489E+01  0.32126803E-07
  0.69454245E+01  0.30771668E-07
  0.72378117E+01  0.29430897E-07
  0.75425078E+01  0.28106960E-07
  0.78600309E+01  0.26802707E-07
  0.81909210E+01  0.25520569E-07
  0.85357408E+01  0.24262110E-07
  0.88950769E+01  0.23028976E-07
  0.92695402E+01  0.21823649E-07
  0.96597676E+01  0.20648285E-07
  0.10066423E+02  0.19504462E-07
  0.10490197E+02  0.18393714E-07
  0.10931811E+02  0.17317497E-07
  0.11392017E+02  0.16276930E-07
  0.11871596E+02  0.15273087E-07
  0.12371364E+02  0.14307289E-07
  0.12892171E+02  0.13379467E-07
  0.13434904E+02  0.12490511E-07
  0.14000484E+02  0.11640788E-07
  0.14589873E+02  0.10830207E-07
  0.15204075E+02  0.10058755E-07
  0.15844134E+02  0.93258946E-08
  0.16511137E+02  0.86312306E-08
  0.17206220E+02  0.79748214E-08
  0.17930564E+02  0.73556585E-08
  0.18685402E+02  0.67727277E-08
  0.19472016E+02  0.62251820E-08
  0.20291745E+02  0.57119753E-08
  0.21145984E+02  0.52321203E-08
  0.22036183E+02  0.47844127E-08
  0.22963858E+02  0.43675591E-08
  0.23930587E+02  0.39802689E-08
  0.24938012E+02  0.36211942E-08
  0.25987848E+02  0.32890906E-08
  0.27081880E+02  0.29825001E-08
  0.28221967E+02  0.26999564E-08
  0.29410051E+02  0.24403506E-08
  0.30648149E+02  0.22020349E-08
  0.31938370E+02  0.19838615E-08
  0.33282905E+02  0.17844718E-08
  0.34684043E+02  0.16026130E-08
  0.36144165E+02  0.14370775E-08
  0.37665755E+02  0.12866585E-08
  0.39251401E+02  0.11502489E-08
  0.40903800E+02  0.10267742E-08
  0.42625760E+02  0.91520050E-09
  0.44420211E+02  0.81457349E-09
  0.46290205E+02  0.72396196E-09
  0.48238922E+02  0.64252943E-09
  0.50269675E+02  0.56974356E-09
  0.52385918E+02  0.50507681E-09
  0.54591251E+02  0.44765156E-09
  0.56889423E+02  0.39616171E-09
  0.59284344E+02  0.34931217E-09
  0.61780085E+02  0.30695714E-09
  0.64380892E+02  0.26910688E-09
  0.67091186E+02  0.23565991E-09
  0.69915579E+02  0.20637596E-09
  0.72858872E+02  0.18084411E-09
  0.75926071E+02  0.15844549E-09
  0.79122393E+02  0.13836884E-09
  0.82453272E+02  0.12026780E-09
  0.85924375E+02  0.10417393E-09
  0.89541603E+02  0.90086806E-10
  0.93311109E+02  0.77956122E-10
  0.97239303E+02  0.67669752E-10
  0.10133287E+03  0.59039649E-10
  0.10559876E+03  0.51785364E-10
  0.11004423E+03  0.45514774E-10
  0.11467686E+03  0.39815068E-10
  0.11950450E+03  0.34611603E-10
  0.12453538E+03  0.29916775E-10
  0.12977805E+03  0.25733315E-10
  0.13524142E+03  0.22051767E-10
  0.14093479E+03  0.18847509E-10
  0.14686783E+03  0.16077245E-10
  0.15305065E+03  0.13679041E-10
  0.15949375E+03  0.11618767E-10
  0.16620808E+03  0.98834011E-11
  0.17320508E+03  0.84492473E-11
  0.18049664E+03  0.72788170E-11
  0.18809515E+03  0.63178873E-11
  0.19601354E+03  0.54923532E-11
  0.20426529E+03  0.47409442E-11
  0.21286441E+03  0.40594700E-11
  0.22182553E+03  0.34500421E-11
  0.23116391E+03  0.29135295E-11
  0.24089540E+03  0.24492266E-11
  0.25103657E+03  0.20545326E-11
  0.26160466E+03  0.17256295E-11
  0.27261765E+03  0.14570625E-11
  0.28409425E+03  0.12404533E-11
  0.29605400E+03  0.10638550E-11
  0.30851723E+03  0.91154595E-12
  0.32150513E+03  0.77455118E-12
  0.33503979E+03  0.65291882E-12
  0.34914423E+03  0.54683021E-12
  0.36384244E+03  0.45613383E-12
  0.37915941E+03  0.38024870E-12
  0.39512120E+03  0.31800325E-12
  0.41175493E+03  0.26755028E-12
  0.42908892E+03  0.22624724E-12
  0.44715262E+03  0.19078985E-12
  0.46597677E+03  0.15979571E-12
  0.48559337E+03  0.13314308E-12
  0.50603579E+03  0.11058998E-12
  0.52733880E+03  0.91756843E-13
  0.54953861E+03  0.76258286E-13
  0.57267298E+03  0.63598420E-13
  0.59678126E+03  0.53078875E-13
  0.62190445E+03  0.44099219E-13
  0.64808527E+03  0.36514844E-13
  0.67536824E+03  0.30180791E-13
  0.70379977E+03  0.24908003E-13
  0.73342820E+03  0.20563130E-13
  0.76430392E+03  0.16995884E-13
  0.79647945E+03  0.14017253E-13
  0.83000949E+03  0.11532213E-13
  0.86495108E+03  0.94799039E-14
  0.90136363E+03  0.77818914E-14
  0.93930906E+03  0.63861959E-14
  0.97885192E+03  0.52402826E-14
  0.10200594E+04  0.42882262E-14
  0.10630017E+04  0.35051151E-14
  0.11077518E+04  0.28650243E-14
  0.11543857E+04  0.23433699E-14
  0.12029828E+04  0.19185259E-14
  0.12536258E+04  0.15664804E-14
  0.13064007E+04  0.12763585E-14
  0.13613973E+04  0.10386041E-14
  0.14187091E+04  0.84518300E-15
  0.14784337E+04  0.68866393E-15
  0.15406725E+04  0.56163302E-15
  0.16055315E+04  0.45788413E-15
  0.16731208E+04  0.37197805E-15
  0.17435555E+04  0.30225456E-15
  0.18169554E+04  0.24666251E-15
  0.18934453E+04  0.20166078E-15
  0.19731552E+04  0.16407930E-15
  0.20562207E+04  0.13358385E-15
  0.21427831E+04  0.10945561E-15
  0.22329896E+04  0.89528901E-16
  0.23269936E+04  0.72661286E-16
  0.24249549E+04  0.59261133E-16
  0.25270402E+04  0.48739918E-16
  0.26334231E+04  0.39936226E-16
  0.27442844E+04  0.32646862E-16
  0.28598128E+04  0.26794485E-16
  0.29802047E+04  0.22085103E-16
  0.31056648E+04  0.18178905E-16
  0.32364065E+04  0.14865221E-16
  0.33726521E+04  0.12243256E-16
  0.35146334E+04  0.10070452E-16
  0.36625918E+04  0.81217730E-17
  0.38167789E+04  0.65980299E-17
  0.39774570E+04  0.54634048E-17
  0.41448992E+04  0.45233477E-17
  0.43193904E+04  0.36603597E-17
  0.45012273E+04  0.30148205E-17
  0.46907191E+04  0.24637594E-17
  0.48881882E+04  0.19852386E-17
  0.50939702E+04  0.16136759E-17
  0.53084152E+04  0.12945553E-17
  0.55318879E+04  0.10538685E-17
  0.57647683E+04  0.87605249E-18
  0.60074524E+04  0.70070084E-18
  0.62603530E+04  0.56168014E-18
  0.65239002E+04  0.45260589E-18
  0.67985421E+04  0.36520125E-18
  0.70847459E+04  0.30188945E-18
  0.73829982E+04  0.24488484E-18
  0.76938063E+04  0.19060746E-18
  0.80176987E+04  0.16185775E-18
  0.83552263E+04  0.13194822E-18
  0.87069631E+04  0.99248355E-19
  0.90735072E+04  0.81413825E-19
  0.94554820E+04  0.65013917E-19
  0.98535372E+04  0.53335538E-19
  0.10268350E+05  0.43193448E-19
  0.10700625E+05  0.33679115E-19
  0.11151098E+05  0.28651821E-19
  0.11620534E+05  0.22386919E-19
  0.12109733E+05  0.18788900E-19
  0.12619527E+05  0.14773746E-19
  0.13150781E+05  0.11506096E-19
  0.13704400E+05  0.97211451E-20
  0.14281326E+05  0.81899310E-20
  0.14882538E+05  0.62561172E-20
  0.15509061E+05  0.48726935E-20
  0.16161958E+05  0.40563236E-20
  0.16842341E+05  0.33825638E-20
  0.17551367E+05  0.24568196E-20
  0.18290241E+05  0.19999685E-20
  0.19060220E+05  0.17660408E-20
  0.19862614E+05  0.13201992E-20
  0.20698787E+05  0.10823388E-20
  0.21570160E+05  0.92921920E-21
  0.22478217E+05  0.72762149E-21
  0.23424501E+05  0.53151526E-21
  0.24410621E+05  0.47005409E-21
  0.25438255E+05  0.39268010E-21
  0.26509150E+05  0.25745475E-21
  0.27625127E+05  0.24182686E-21
  0.28788085E+05  0.19590855E-21
  0.30000000E+05  0.15520543E-21


==> anc/F.dat <==
  Principal QN n  Azimuthal QN l
               1               0
 Electron Energy Probability dst
  0.10000000E+01  0.35390413E-10
  0.10420978E+01  0.35398170E-10
  0.10859679E+01  0.35406128E-10
  0.11316847E+01  0.35414285E-10
  0.11793262E+01  0.35422638E-10
  0.12289732E+01  0.35431184E-10
  0.12807103E+01  0.35439917E-10
  0.13346254E+01  0.35448832E-10
  0.13908102E+01  0.35457919E-10
  0.14493603E+01  0.35467172E-10
  0.15103752E+01  0.35476577E-10
  0.15739587E+01  0.35486123E-10
  0.16402189E+01  0.35495795E-10
  0.17092686E+01  0.35505576E-10
  0.17812250E+01  0.35515447E-10
  0.18562107E+01  0.35525392E-10
  0.19343531E+01  0.35535392E-10
  0.20157852E+01  0.35545424E-10
  0.21006453E+01  0.35555465E-10
  0.21890779E+01  0.35565492E-10
  0.22812333E+01  0.35575477E-10
  0.23772682E+01  0.35585392E-10
  0.24773460E+01  0.35595206E-10
  0.25816369E+01  0.35604887E-10
  0.26903181E+01  0.35614402E-10
  0.28035747E+01  0.35623715E-10
  0.29215990E+01  0.35632781E-10
  0.30445920E+01  0.35641542E-10
  0.31727626E+01  0.35649931E-10
  0.33063290E+01  0.35657874E-10
  0.34455182E+01  0.35665291E-10
  0.35905670E+01  0.35672095E-10
  0.37417220E+01  0.35678188E-10
  0.38992403E+01  0.35683466E-10
  0.40633898E+01  0.35687813E-10
  0.42344497E+01  0.35691104E-10
  0.44127107E+01  0.35693203E-10
  0.45984762E+01  0.35693973E-10
  0.47920620E+01  0.35693294E-10
  0.49937974E+01  0.35691049E-10
  0.52040253E+01  0.35687119E-10
  0.54231034E+01  0.35681386E-10
  0.56514042E+01  0.35673734E-10
  0.58893160E+01  0.35664055E-10
  0.61372433E+01  0.35652247E-10
  0.63956078E+01  0.35638218E-10
  0.66648489E+01  0.35621896E-10
  0.69454245E+01  0.35603216E-10
  0.72378117E+01  0.35582050E-10
  0.75425078E+01  0.35558209E-10
  0.78600309E+01  0.35531500E-10
  0.81909210E+01  0.35501725E-10
  0.85357408E+01  0.35468678E-10
  0.88950769E+01  0.35432154E-10
  0.92695402E+01  0.35391945E-10
  0.96597676E+01  0.35347844E-10
  0.10066423E+02  0.35299651E-10
  0.10490197E+02  0.35247167E-10
  0.10931811E+02  0.35190210E-10
  0.11392017E+02  0.35128610E-10
  0.11871596E+02  0.35062224E-10
  0.12371364E+02  0.34990936E-10
  0.12892171E+02  0.34914630E-10
  0.13434904E+02  0.34833149E-10
  0.14000484E+02  0.34746356E-10
  0.14589873E+02  0.34654147E-10
  0.15204075E+02  0.34556463E-10
  0.15844134E+02  0.34453287E-10
  0.16511137E+02  0.34344504E-10
  0.17206220E+02  0.34229895E-10
  0.17930564E+02  0.34109250E-10
  0.18685402E+02  0.33982370E-10
  0.19472016E+02  0.33849072E-10
  0.20291745E+02  0.33709199E-10
  0.21145984E+02  0.33562591E-10
  0.22036183E+02  0.33409057E-10
  0.22963858E+02  0.33248420E-10
  0.23930587E+02  0.33080530E-10
  0.24938012E+02  0.32905274E-10
  0.25987848E+02  0.32722649E-10
  0.27081880E+02  0.32532761E-10
  0.28221967E+02  0.32335811E-10
  0.29410051E+02  0.32132071E-10
  0.30648149E+02  0.31921501E-10
  0.31938370E+02  0.31703841E-10
  0.33282905E+02  0.31478805E-10
  0.34684043E+02  0.31246121E-10
  0.36144165E+02  0.31005731E-10
  0.37665755E+02  0.30757690E-10
  0.39251401E+02  0.30502112E-10
  0.40903800E+02  0.30239182E-10
  0.42625760E+02  0.29968948E-10
  0.44420211E+02  0.29691114E-10
  0.46290205E+02  0.29405293E-10
  0.48238922E+02  0.29111277E-10
  0.50269675E+02  0.28809313E-10
  0.52385918E+02  0.28499794E-10
  0.54591251E+02  0.28182954E-10
  0.56889423E+02  0.27858628E-10
  0.59284344E+02  0.27526566E-10
  0.61780085E+02  0.27186602E-10
  0.64380892E+02  0.26838760E-10
  0.67091186E+02  0.26483094E-10
  0.69915579E+02  0.26119699E-10
  0.72858872E+02  0.25748832E-10
  0.75926071E+02  0.25370824E-10
  0.79122393E+02  0.24985712E-10
  0.82453272E+02  0.24593207E-10
  0.85924375E+02  0.24193129E-10
  0.89541603E+02  0.23785727E-10
  0.93311109E+02  0.23371341E-10
  0.97239303E+02  0.22950222E-10
  0.10133287E+03  0.22522519E-10
  0.10559876E+03  0.22088418E-10
  0.11004423E+03  0.21648267E-10
  0.11467686E+03  0.21202329E-10
  0.11950450E+03  0.20750511E-10
  0.12453538E+03  0.20292848E-10
  0.12977805E+03  0.19830004E-10
  0.13524142E+03  0.19362737E-10
  0.14093479E+03  0.18891135E-10
  0.14686783E+03  0.18415038E-10
  0.15305065E+03  0.17935396E-10
  0.15949375E+03  0.17453114E-10
  0.16620808E+03  0.16968123E-10
  0.17320508E+03  0.16480611E-10
  0.18049664E+03  0.15991111E-10
  0.18809515E+03  0.15500230E-10
  0.19601354E+03  0.15008733E-10
  0.20426529E+03  0.14517683E-10
  0.21286441E+03  0.14027679E-10
  0.22182553E+03  0.13538703E-10
  0.23116391E+03  0.13051436E-10
  0.24089540E+03  0.12566765E-10
  0.25103657E+03  0.12085366E-10
  0.26160466E+03  0.11607977E-10
  0.27261765E+03  0.11135316E-10
  0.28409425E+03  0.10668023E-10
  0.29605400E+03  0.10206794E-10
  0.30851723E+03  0.97521302E-11
  0.32150513E+03  0.93048033E-11
  0.33503979E+03  0.88657780E-11
  0.34914423E+03  0.84350256E-11
  0.36384244E+03  0.80135472E-11
  0.37915941E+03  0.76020723E-11
  0.39512120E+03  0.72009189E-11
  0.41175493E+03  0.68104781E-11
  0.42908892E+03  0.64308282E-11
  0.44715262E+03  0.60632125E-11
  0.46597677E+03  0.57075349E-11
  0.48559337E+03  0.53642695E-11
  0.50603579E+03  0.50329650E-11
  0.52733880E+03  0.47147670E-11
  0.54953861E+03  0.44093863E-11
  0.57267298E+03  0.41169483E-11
  0.59678126E+03  0.38374929E-11
  0.62190445E+03  0.35708304E-11
  0.64808527E+03  0.33172595E-11
  0.67536824E+03  0.30764473E-11
  0.70379977E+03  0.28482620E-11
  0.73342820E+03  0.26324889E-11
  0.76430392E+03  0.24289134E-11
  0.79647945E+03  0.22372508E-11
  0.83000949E+03  0.20572283E-11
  0.86495108E+03  0.18884656E-11
  0.90136363E+03  0.17305535E-11
  0.93930906E+03  0.15831479E-11
  0.97885192E+03  0.14458453E-11
  0.10200594E+04  0.13182385E-11
  0.10630017E+04  0.11999159E-11
  0.11077518E+04  0.10903204E-11
  0.11543857E+04  0.98908343E-12
  0.12029828E+04  0.89576217E-12
  0.12536258E+04  0.80997135E-12
  0.13064007E+04  0.73116722E-12
  0.13613973E+04  0.65893894E-12
  0.14187091E+04  0.59288773E-12
  0.14784337E+04  0.53261380E-12
  0.15406725E+04  0.47773142E-12
  0.16055315E+04  0.42783947E-12
  0.16731208E+04  0.38252752E-12
  0.17435555E+04  0.34150352E-12
  0.18169554E+04  0.30442138E-12
  0.18934453E+04  0.27097233E-12
  0.19731552E+04  0.24081758E-12
  0.20562207E+04  0.21370483E-12
  0.21427831E+04  0.18936794E-12
  0.22329896E+04  0.16757129E-12
  0.23269936E+04  0.14807825E-12
  0.24249549E+04  0.13066643E-12
  0.25270402E+04  0.11514346E-12
  0.26334231E+04  0.10132579E-12
  0.27442844E+04  0.89050349E-13
  0.28598128E+04  0.78159234E-13
  0.29802047E+04  0.68514615E-13
  0.31056648E+04  0.59987339E-13
  0.32364065E+04  0.52454371E-13
  0.33726521E+04  0.45811906E-13
  0.35146334E+04  0.39964500E-13
  0.36625918E+04  0.34823189E-13
  0.38167789E+04  0.30309294E-13
  0.39774570E+04  0.26351956E-13
  0.41448992E+04  0.22886875E-13
  0.43193904E+04  0.19856589E-13
  0.45012273E+04  0.17209680E-13
  0.46907191E+04  0.14900701E-13
  0.48881882E+04  0.12889124E-13
  0.50939702E+04  0.11138686E-13
  0.53084152E+04  0.96169555E-14
  0.55318879E+04  0.82954020E-14
  0.57647683E+04  0.71492385E-14
  0.60074524E+04  0.61558308E-14
  0.62603530E+04  0.52959153E-14
  0.65239002E+04  0.45524116E-14
  0.67985421E+04  0.39101007E-14
  0.70847459E+04  0.33556674E-14
  0.73829982E+04  0.28772886E-14
  0.76938063E+04  0.24651837E-14
  0.80176987E+04  0.21104606E-14
  0.83552263E+04  0.18053800E-14
  0.87069631E+04  0.15433352E-14
  0.90735072E+04  0.13182410E-14
  0.94554820E+04  0.11250933E-14
  0.98535372E+04  0.95944729E-15
  0.10268350E+05  0.81767283E-15
  0.10700625E+05  0.69628268E-15
  0.11151098E+05  0.59257367E-15
  0.11620534E+05  0.50387160E-15
  0.12109733E+05  0.42821260E-15
  0.12619527E+05  0.36360807E-15
  0.13150781E+05  0.30850732E-15
  0.13704400E+05  0.26162967E-15
  0.14281326E+05  0.22170829E-15
  0.14882538E+05  0.18780737E-15
  0.15509061E+05  0.15894492E-15
  0.16161958E+05  0.13444347E-15
  0.16842341E+05  0.11364192E-15
  0.17551367E+05  0.96001694E-16
  0.18290241E+05  0.81073621E-16
  0.19060220E+05  0.68405934E-16
  0.19862614E+05  0.57693125E-16
  0.20698787E+05  0.48638138E-16
  0.21570160E+05  0.40998509E-16
  0.22478217E+05  0.34510917E-16
  0.23424501E+05  0.29048291E-16
  0.24410621E+05  0.24435805E-16
  0.25438255E+05  0.20542684E-16
  0.26509150E+05  0.17271901E-16
  0.27625127E+05  0.14503224E-16
  0.28788085E+05  0.12175104E-16
  0.30000000E+05  0.10218413E-16
  Principal QN n  Azimuthal QN l
               2               0
 Electron Energy Probability dst
  0.10000000E+01  0.80440324E-09
  0.10420978E+01  0.80564199E-09
  0.10859679E+01  0.80692215E-09
  0.11316847E+01  0.80824441E-09
  0.11793262E+01  0.80960939E-09
  0.12289732E+01  0.81101761E-09
  0.12807103E+01  0.81246948E-09
  0.13346254E+01  0.81396532E-09
  0.13908102E+01  0.81550543E-09
  0.14493603E+01  0.81709012E-09
  0.15103752E+01  0.81871959E-09
  0.15739587E+01  0.82039390E-09
  0.16402189E+01  0.82211298E-09
  0.17092686E+01  0.82387659E-09
  0.17812250E+01  0.82568430E-09
  0.18562107E+01  0.82753548E-09
  0.19343531E+01  0.82942927E-09
  0.20157852E+01  0.83136443E-09
  0.21006453E+01  0.83333940E-09
  0.21890779E+01  0.83535227E-09
  0.22812333E+01  0.83740073E-09
  0.23772682E+01  0.83948206E-09
  0.24773460E+01  0.84159305E-09
  0.25816369E+01  0.84373074E-09
  0.26903181E+01  0.84589271E-09
  0.28035747E+01  0.84807644E-09
  0.29215990E+01  0.85027926E-09
  0.30445920E+01  0.85249835E-09
  0.31727626E+01  0.85473063E-09
  0.33063290E+01  0.85697295E-09
  0.34455182E+01  0.85922209E-09
  0.35905670E+01  0.86147367E-09
  0.37417220E+01  0.86371837E-09
  0.38992403E+01  0.86594427E-09
  0.40633898E+01  0.86813760E-09
  0.42344497E+01  0.87028288E-09
  0.44127107E+01  0.87236857E-09
  0.45984762E+01  0.87438689E-09
  0.47920620E+01  0.87633037E-09
  0.49937974E+01  0.87819197E-09
  0.52040253E+01  0.87996498E-09
  0.54231034E+01  0.88163707E-09
  0.56514042E+01  0.88318956E-09
  0.58893160E+01  0.88460161E-09
  0.61372433E+01  0.88585025E-09
  0.63956078E+01  0.88691203E-09
  0.66648489E+01  0.88777031E-09
  0.69454245E+01  0.88841105E-09
  0.72378117E+01  0.88882127E-09
  0.75425078E+01  0.88898846E-09
  0.78600309E+01  0.88889321E-09
  0.81909210E+01  0.88851187E-09
  0.85357408E+01  0.88782004E-09
  0.88950769E+01  0.88679260E-09
  0.92695402E+01  0.88540282E-09
  0.96597676E+01  0.88362319E-09
  0.10066423E+02  0.88142603E-09
  0.10490197E+02  0.87878875E-09
  0.10931811E+02  0.87569873E-09
  0.11392017E+02  0.87214684E-09
  0.11871596E+02  0.86810607E-09
  0.12371364E+02  0.86353515E-09
  0.12892171E+02  0.85841048E-09
  0.13434904E+02  0.85272957E-09
  0.14000484E+02  0.84648575E-09
  0.14589873E+02  0.83966476E-09
  0.15204075E+02  0.83225439E-09
  0.15844134E+02  0.82423649E-09
  0.16511137E+02  0.81559350E-09
  0.17206220E+02  0.80631378E-09
  0.17930564E+02  0.79639557E-09
  0.18685402E+02  0.78584540E-09
  0.19472016E+02  0.77466675E-09
  0.20291745E+02  0.76286041E-09
  0.21145984E+02  0.75043315E-09
  0.22036183E+02  0.73739564E-09
  0.22963858E+02  0.72376608E-09
  0.23930587E+02  0.70956158E-09
  0.24938012E+02  0.69480244E-09
  0.25987848E+02  0.67952040E-09
  0.27081880E+02  0.66375346E-09
  0.28221967E+02  0.64751722E-09
  0.29410051E+02  0.63084666E-09
  0.30648149E+02  0.61379474E-09
  0.31938370E+02  0.59639113E-09
  0.33282905E+02  0.57867151E-09
  0.34684043E+02  0.56068813E-09
  0.36144165E+02  0.54249293E-09
  0.37665755E+02  0.52412955E-09
  0.39251401E+02  0.50564557E-09
  0.40903800E+02  0.48709155E-09
  0.42625760E+02  0.46850463E-09
  0.44420211E+02  0.44992642E-09
  0.46290205E+02  0.43143612E-09
  0.48238922E+02  0.41306809E-09
  0.50269675E+02  0.39484984E-09
  0.52385918E+02  0.37684914E-09
  0.54591251E+02  0.35910815E-09
  0.56889423E+02  0.34165193E-09
  0.59284344E+02  0.32452543E-09
  0.61780085E+02  0.30776782E-09
  0.64380892E+02  0.29139969E-09
  0.67091186E+02  0.27546606E-09
  0.69915579E+02  0.25998534E-09
  0.72858872E+02  0.24497209E-09
  0.75926071E+02  0.23046654E-09
  0.79122393E+02  0.21647403E-09
  0.82453272E+02  0.20299883E-09
  0.85924375E+02  0.19005578E-09
  0.89541603E+02  0.17766387E-09
  0.93311109E+02  0.16580908E-09
  0.97239303E+02  0.15450658E-09
  0.10133287E+03  0.14374985E-09
  0.10559876E+03  0.13353154E-09
  0.11004423E+03  0.12384682E-09
  0.11467686E+03  0.11468744E-09
  0.11950450E+03  0.10604693E-09
  0.12453538E+03  0.97905942E-10
  0.12977805E+03  0.90249936E-10
  0.13524142E+03  0.83077997E-10
  0.14093479E+03  0.76356302E-10
  0.14686783E+03  0.70072363E-10
  0.15305065E+03  0.64224036E-10
  0.15949375E+03  0.58767204E-10
  0.16620808E+03  0.53697230E-10
  0.17320508E+03  0.49000833E-10
  0.18049664E+03  0.44659877E-10
  0.18809515E+03  0.40633396E-10
  0.19601354E+03  0.36912074E-10
  0.20426529E+03  0.33483494E-10
  0.21286441E+03  0.30330490E-10
  0.22182553E+03  0.27445327E-10
  0.23116391E+03  0.24815376E-10
  0.24089540E+03  0.22417739E-10
  0.25103657E+03  0.20218805E-10
  0.26160466E+03  0.18200662E-10
  0.27261765E+03  0.16361106E-10
  0.28409425E+03  0.14693347E-10
  0.29605400E+03  0.13184213E-10
  0.30851723E+03  0.11813437E-10
  0.32150513E+03  0.10567743E-10
  0.33503979E+03  0.94434003E-11
  0.34914423E+03  0.84331999E-11
  0.36384244E+03  0.75249794E-11
  0.37915941E+03  0.67035453E-11
  0.39512120E+03  0.59632963E-11
  0.41175493E+03  0.53003555E-11
  0.42908892E+03  0.47077866E-11
  0.44715262E+03  0.41757835E-11
  0.46597677E+03  0.36990118E-11
  0.48559337E+03  0.32743897E-11
  0.50603579E+03  0.28967074E-11
  0.52733880E+03  0.25590986E-11
  0.54953861E+03  0.22582365E-11
  0.57267298E+03  0.19915502E-11
  0.59678126E+03  0.17549132E-11
  0.62190445E+03  0.15443461E-11
  0.64808527E+03  0.13580500E-11
  0.67536824E+03  0.11935528E-11
  0.70379977E+03  0.10477090E-11
  0.73342820E+03  0.91889217E-12
  0.76430392E+03  0.80550285E-12
  0.79647945E+03  0.70535500E-12
  0.83000949E+03  0.61714114E-12
  0.86495108E+03  0.53971086E-12
  0.90136363E+03  0.47153624E-12
  0.93930906E+03  0.41168991E-12
  0.97885192E+03  0.35924645E-12
  0.10200594E+04  0.31314734E-12
  0.10630017E+04  0.27280163E-12
  0.11077518E+04  0.23749735E-12
  0.11543857E+04  0.20660870E-12
  0.12029828E+04  0.17965828E-12
  0.12536258E+04  0.15607320E-12
  0.13064007E+04  0.13550170E-12
  0.13613973E+04  0.11755495E-12
  0.14187091E+04  0.10191970E-12
  0.14784337E+04  0.88316664E-13
  0.15406725E+04  0.76474405E-13
  0.16055315E+04  0.66184222E-13
  0.16731208E+04  0.57230814E-13
  0.17435555E+04  0.49465266E-13
  0.18169554E+04  0.42727388E-13
  0.18934453E+04  0.36885493E-13
  0.19731552E+04  0.31808263E-13
  0.20562207E+04  0.27411695E-13
  0.21427831E+04  0.23611884E-13
  0.22329896E+04  0.20333586E-13
  0.23269936E+04  0.17501676E-13
  0.24249549E+04  0.15046806E-13
  0.25270402E+04  0.12923670E-13
  0.26334231E+04  0.11098069E-13
  0.27442844E+04  0.95261101E-14
  0.28598128E+04  0.81681706E-14
  0.29802047E+04  0.70002749E-14
  0.31056648E+04  0.59966490E-14
  0.32364065E+04  0.51322717E-14
  0.33726521E+04  0.43899969E-14
  0.35146334E+04  0.37530205E-14
  0.36625918E+04  0.32055982E-14
  0.38167789E+04  0.27358475E-14
  0.39774570E+04  0.23352179E-14
  0.41448992E+04  0.19928788E-14
  0.43193904E+04  0.16976077E-14
  0.45012273E+04  0.14452584E-14
  0.46907191E+04  0.12309478E-14
  0.48881882E+04  0.10481744E-14
  0.50939702E+04  0.89160009E-15
  0.53084152E+04  0.75833792E-15
  0.55318879E+04  0.64501844E-15
  0.57647683E+04  0.54735889E-15
  0.60074524E+04  0.46444399E-15
  0.62603530E+04  0.39411193E-15
  0.65239002E+04  0.33480225E-15
  0.67985421E+04  0.28396688E-15
  0.70847459E+04  0.24074593E-15
  0.73829982E+04  0.20389866E-15
  0.76938063E+04  0.17283620E-15
  0.80176987E+04  0.14657217E-15
  0.83552263E+04  0.12411301E-15
  0.87069631E+04  0.10490685E-15
  0.90735072E+04  0.88865179E-16
  0.94554820E+04  0.75088502E-16
  0.98535372E+04  0.63544275E-16
  0.10268350E+05  0.53721737E-16
  0.10700625E+05  0.45458923E-16
  0.11151098E+05  0.38348320E-16
  0.11620534E+05  0.32412044E-16
  0.12109733E+05  0.27362355E-16
  0.12619527E+05  0.23106568E-16
  0.13150781E+05  0.19473767E-16
  0.13704400E+05  0.16425523E-16
  0.14281326E+05  0.13853206E-16
  0.14882538E+05  0.11633878E-16
  0.15509061E+05  0.98257380E-17
  0.16161958E+05  0.82822805E-17
  0.16842341E+05  0.69368654E-17
  0.17551367E+05  0.58497879E-17
  0.18290241E+05  0.49102300E-17
  0.19060220E+05  0.41282305E-17
  0.19862614E+05  0.34759420E-17
  0.20698787E+05  0.29123622E-17
  0.21570160E+05  0.24336627E-17
  0.22478217E+05  0.20523391E-17
  0.23424501E+05  0.17133401E-17
  0.24410621E+05  0.14418022E-17
  0.25438255E+05  0.12034421E-17
  0.26509150E+05  0.10064681E-17
  0.27625127E+05  0.84687879E-18
  0.28788085E+05  0.71038803E-18
  0.30000000E+05  0.59367690E-18
  Principal QN n  Azimuthal QN l
               2               1
 Electron Energy Probability dst
  0.10000000E+01  0.28888125E-07
  0.10420978E+01  0.28949259E-07
  0.10859679E+01  0.29011192E-07
  0.11316847E+01  0.29073869E-07
  0.11793262E+01  0.29137234E-07
  0.12289732E+01  0.29201223E-07
  0.12807103E+01  0.29265710E-07
  0.13346254E+01  0.29330530E-07
  0.13908102E+01  0.29395497E-07
  0.14493603E+01  0.29460397E-07
  0.15103752E+01  0.29524991E-07
  0.15739587E+01  0.29589011E-07
  0.16402189E+01  0.29652155E-07
  0.17092686E+01  0.29714128E-07
  0.17812250E+01  0.29774649E-07
  0.18562107E+01  0.29833419E-07
  0.19343531E+01  0.29890123E-07
  0.20157852E+01  0.29944427E-07
  0.21006453E+01  0.29995982E-07
  0.21890779E+01  0.30044417E-07
  0.22812333E+01  0.30089334E-07
  0.23772682E+01  0.30130314E-07
  0.24773460E+01  0.30166926E-07
  0.25816369E+01  0.30198729E-07
  0.26903181E+01  0.30225245E-07
  0.28035747E+01  0.30245906E-07
  0.29215990E+01  0.30260108E-07
  0.30445920E+01  0.30267209E-07
  0.31727626E+01  0.30266415E-07
  0.33063290E+01  0.30256809E-07
  0.34455182E+01  0.30237409E-07
  0.35905670E+01  0.30207438E-07
  0.37417220E+01  0.30166443E-07
  0.38992403E+01  0.30114078E-07
  0.40633898E+01  0.30050045E-07
  0.42344497E+01  0.29973594E-07
  0.44127107E+01  0.29883711E-07
  0.45984762E+01  0.29779340E-07
  0.47920620E+01  0.29659402E-07
  0.49937974E+01  0.29522992E-07
  0.52040253E+01  0.29369408E-07
  0.54231034E+01  0.29198045E-07
  0.56514042E+01  0.29008405E-07
  0.58893160E+01  0.28799897E-07
  0.61372433E+01  0.28571924E-07
  0.63956078E+01  0.28324032E-07
  0.66648489E+01  0.28055825E-07
  0.69454245E+01  0.27766787E-07
  0.72378117E+01  0.27456513E-07
  0.75425078E+01  0.27124756E-07
  0.78600309E+01  0.26771252E-07
  0.81909210E+01  0.26395849E-07
  0.85357408E+01  0.25998612E-07
  0.88950769E+01  0.25579587E-07
  0.92695402E+01  0.25138908E-07
  0.96597676E+01  0.24676963E-07
  0.10066423E+02  0.24194193E-07
  0.10490197E+02  0.23691230E-07
  0.10931811E+02  0.23168998E-07
  0.11392017E+02  0.22628506E-07
  0.11871596E+02  0.22070912E-07
  0.12371364E+02  0.21497095E-07
  0.12892171E+02  0.20908132E-07
  0.13434904E+02  0.20305487E-07
  0.14000484E+02  0.19690718E-07
  0.14589873E+02  0.19065554E-07
  0.15204075E+02  0.18431543E-07
  0.15844134E+02  0.17790006E-07
  0.16511137E+02  0.17142527E-07
  0.17206220E+02  0.16491063E-07
  0.17930564E+02  0.15837674E-07
  0.18685402E+02  0.15184094E-07
  0.19472016E+02  0.14532094E-07
  0.20291745E+02  0.13883478E-07
  0.21145984E+02  0.13240087E-07
  0.22036183E+02  0.12603647E-07
  0.22963858E+02  0.11975844E-07
  0.23930587E+02  0.11358266E-07
  0.24938012E+02  0.10752488E-07
  0.25987848E+02  0.10160069E-07
  0.27081880E+02  0.95822840E-08
  0.28221967E+02  0.90200472E-08
  0.29410051E+02  0.84744141E-08
  0.30648149E+02  0.79466629E-08
  0.31938370E+02  0.74375775E-08
  0.33282905E+02  0.69477026E-08
  0.34684043E+02  0.64774743E-08
  0.36144165E+02  0.60274820E-08
  0.37665755E+02  0.55979731E-08
  0.39251401E+02  0.51889823E-08
  0.40903800E+02  0.48007104E-08
  0.42625760E+02  0.44329416E-08
  0.44420211E+02  0.40854736E-08
  0.46290205E+02  0.37581995E-08
  0.48238922E+02  0.34504635E-08
  0.50269675E+02  0.31620084E-08
  0.52385918E+02  0.28922878E-08
  0.54591251E+02  0.26405476E-08
  0.56889423E+02  0.24063797E-08
  0.59284344E+02  0.21888639E-08
  0.61780085E+02  0.19874361E-08
  0.64380892E+02  0.18012830E-08
  0.67091186E+02  0.16296208E-08
  0.69915579E+02  0.14717400E-08
  0.72858872E+02  0.13268361E-08
  0.75926071E+02  0.11941183E-08
  0.79122393E+02  0.10728311E-08
  0.82453272E+02  0.96225971E-09
  0.85924375E+02  0.86161708E-09
  0.89541603E+02  0.77023819E-09
  0.93311109E+02  0.68745306E-09
  0.97239303E+02  0.61254265E-09
  0.10133287E+03  0.54496225E-09
  0.10559876E+03  0.48408270E-09
  0.11004423E+03  0.42934434E-09
  0.11467686E+03  0.38017539E-09
  0.11950450E+03  0.33615018E-09
  0.12453538E+03  0.29670365E-09
  0.12977805E+03  0.26136525E-09
  0.13524142E+03  0.22997714E-09
  0.14093479E+03  0.20228093E-09
  0.14686783E+03  0.17785341E-09
  0.15305065E+03  0.15608207E-09
  0.15949375E+03  0.13653953E-09
  0.16620808E+03  0.11918353E-09
  0.17320508E+03  0.10394231E-09
  0.18049664E+03  0.90671338E-10
  0.18809515E+03  0.79136965E-10
  0.19601354E+03  0.68998597E-10
  0.20426529E+03  0.59960294E-10
  0.21286441E+03  0.51976404E-10
  0.22182553E+03  0.45006130E-10
  0.23116391E+03  0.38972176E-10
  0.24089540E+03  0.33752598E-10
  0.25103657E+03  0.29179440E-10
  0.26160466E+03  0.25156640E-10
  0.27261765E+03  0.21660940E-10
  0.28409425E+03  0.18652871E-10
  0.29605400E+03  0.16070002E-10
  0.30851723E+03  0.13824849E-10
  0.32150513E+03  0.11860675E-10
  0.33503979E+03  0.10162465E-10
  0.34914423E+03  0.87072217E-11
  0.36384244E+03  0.74595894E-11
  0.37915941E+03  0.63769774E-11
  0.39512120E+03  0.54422924E-11
  0.41175493E+03  0.46439136E-11
  0.42908892E+03  0.39636614E-11
  0.44715262E+03  0.33774051E-11
  0.46597677E+03  0.28722555E-11
  0.48559337E+03  0.24416677E-11
  0.50603579E+03  0.20755904E-11
  0.52733880E+03  0.17613170E-11
  0.54953861E+03  0.14925934E-11
  0.57267298E+03  0.12648614E-11
  0.59678126E+03  0.10713370E-11
  0.62190445E+03  0.90567532E-12
  0.64808527E+03  0.76515447E-12
  0.67536824E+03  0.64636035E-12
  0.70379977E+03  0.54511611E-12
  0.73342820E+03  0.45929159E-12
  0.76430392E+03  0.38694130E-12
  0.79647945E+03  0.32552635E-12
  0.83000949E+03  0.27356725E-12
  0.86495108E+03  0.22985925E-12
  0.90136363E+03  0.19287011E-12
  0.93930906E+03  0.16170373E-12
  0.97885192E+03  0.13552993E-12
  0.10200594E+04  0.11342416E-12
  0.10630017E+04  0.94871928E-13
  0.11077518E+04  0.79284911E-13
  0.11543857E+04  0.66175498E-13
  0.12029828E+04  0.55215108E-13
  0.12536258E+04  0.46019257E-13
  0.13064007E+04  0.38339850E-13
  0.13613973E+04  0.31908318E-13
  0.14187091E+04  0.26524410E-13
  0.14784337E+04  0.22030547E-13
  0.15406725E+04  0.18277492E-13
  0.16055315E+04  0.15154459E-13
  0.16731208E+04  0.12549696E-13
  0.17435555E+04  0.10386717E-13
  0.18169554E+04  0.85877468E-14
  0.18934453E+04  0.70961597E-14
  0.19731552E+04  0.58566985E-14
  0.20562207E+04  0.48315536E-14
  0.21427831E+04  0.39833040E-14
  0.22329896E+04  0.32792507E-14
  0.23269936E+04  0.26944396E-14
  0.24249549E+04  0.22147358E-14
  0.25270402E+04  0.18212402E-14
  0.26334231E+04  0.14932762E-14
  0.27442844E+04  0.12235276E-14
  0.28598128E+04  0.10040298E-14
  0.29802047E+04  0.82144444E-15
  0.31056648E+04  0.67070242E-15
  0.32364065E+04  0.54906217E-15
  0.33726521E+04  0.44895939E-15
  0.35146334E+04  0.36650196E-15
  0.36625918E+04  0.29926445E-15
  0.38167789E+04  0.24342474E-15
  0.39774570E+04  0.19826944E-15
  0.41448992E+04  0.16223098E-15
  0.43193904E+04  0.13236501E-15
  0.45012273E+04  0.10764237E-15
  0.46907191E+04  0.87468779E-16
  0.48881882E+04  0.71212341E-16
  0.50939702E+04  0.58055014E-16
  0.53084152E+04  0.47199350E-16
  0.55318879E+04  0.38296185E-16
  0.57647683E+04  0.31178763E-16
  0.60074524E+04  0.25403878E-16
  0.62603530E+04  0.20608428E-16
  0.65239002E+04  0.16690513E-16
  0.67985421E+04  0.13637404E-16
  0.70847459E+04  0.11127401E-16
  0.73829982E+04  0.90927408E-17
  0.76938063E+04  0.74944874E-17
  0.80176987E+04  0.60546465E-17
  0.83552263E+04  0.49154649E-17
  0.87069631E+04  0.39718148E-17
  0.90735072E+04  0.32749977E-17
  0.94554820E+04  0.26926501E-17
  0.98535372E+04  0.21266945E-17
  0.10268350E+05  0.17505403E-17
  0.10700625E+05  0.14229470E-17
  0.11151098E+05  0.11753541E-17
  0.11620534E+05  0.94116897E-18
  0.12109733E+05  0.77807110E-18
  0.12619527E+05  0.62953273E-18
  0.13150781E+05  0.50931108E-18
  0.13704400E+05  0.41432676E-18
  0.14281326E+05  0.33108382E-18
  0.14882538E+05  0.26014595E-18
  0.15509061E+05  0.22313401E-18
  0.16161958E+05  0.17579702E-18
  0.16842341E+05  0.14264659E-18
  0.17551367E+05  0.11374591E-18
  0.18290241E+05  0.93397111E-19
  0.19060220E+05  0.73335369E-19
  0.19862614E+05  0.60227009E-19
  0.20698787E+05  0.49473456E-19
  0.21570160E+05  0.39501115E-19
  0.22478217E+05  0.30632795E-19
  0.23424501E+05  0.25757068E-19
  0.24410621E+05  0.20078520E-19
  0.25438255E+05  0.17183202E-19
  0.26509150E+05  0.13372579E-19
  0.27625127E+05  0.10500152E-19
  0.28788085E+05  0.93338252E-20
  0.30000000E+05  0.71360331E-20


==> anc/Ge.dat <==
  Principal QN n  Azimuthal QN l
               1               0
 Electron Energy Probability dst
  0.10000000E+01  0.11972468E-12
  0.10456357E+01  0.11968774E-12
  0.10933540E+01  0.11964926E-12
  0.11432499E+01  0.11960915E-12
  0.11954229E+01  0.11956737E-12
  0.12499768E+01  0.11952384E-12
  0.13070204E+01  0.11947851E-12
  0.13666671E+01  0.11943131E-12
  0.14290359E+01  0.11938217E-12
  0.14942509E+01  0.11933102E-12
  0.15624421E+01  0.11927779E-12
  0.16337452E+01  0.11922242E-12
  0.17083022E+01  0.11916482E-12
  0.17862617E+01  0.11910492E-12
  0.18677790E+01  0.11904265E-12
  0.19530164E+01  0.11897793E-12
  0.20421436E+01  0.11891068E-12
  0.21353382E+01  0.11884083E-12
  0.22327858E+01  0.11876830E-12
  0.23346805E+01  0.11869302E-12
  0.24412252E+01  0.11861489E-12
  0.25526322E+01  0.11853386E-12
  0.26691232E+01  0.11844984E-12
  0.27909305E+01  0.11836275E-12
  0.29182965E+01  0.11827253E-12
  0.30514749E+01  0.11817911E-12
  0.31907310E+01  0.11808241E-12
  0.33363422E+01  0.11798238E-12
  0.34885984E+01  0.11787895E-12
  0.36478030E+01  0.11777206E-12
  0.38142729E+01  0.11766168E-12
  0.39883398E+01  0.11754774E-12
  0.41703504E+01  0.11743022E-12
  0.43606672E+01  0.11730909E-12
  0.45596692E+01  0.11718432E-12
  0.47677528E+01  0.11705590E-12
  0.49853324E+01  0.11692384E-12
  0.52128414E+01  0.11678814E-12
  0.54507329E+01  0.11664884E-12
  0.56994808E+01  0.11650597E-12
  0.59595804E+01  0.11635958E-12
  0.62315499E+01  0.11620975E-12
  0.65159309E+01  0.11605657E-12
  0.68132898E+01  0.11590014E-12
  0.71242189E+01  0.11574060E-12
  0.74493374E+01  0.11557810E-12
  0.77892930E+01  0.11541281E-12
  0.81447626E+01  0.11524493E-12
  0.85164544E+01  0.11507467E-12
  0.89051085E+01  0.11490229E-12
  0.93114992E+01  0.11472805E-12
  0.97364357E+01  0.11455224E-12
  0.10180765E+02  0.11437517E-12
  0.10645371E+02  0.11419718E-12
  0.11131179E+02  0.11401863E-12
  0.11639158E+02  0.11383986E-12
  0.12170319E+02  0.11366127E-12
  0.12725720E+02  0.11348321E-12
  0.13306467E+02  0.11330605E-12
  0.13913716E+02  0.11313016E-12
  0.14548678E+02  0.11295585E-12
  0.15212617E+02  0.11278338E-12
  0.15906855E+02  0.11261296E-12
  0.16632775E+02  0.11244471E-12
  0.17391823E+02  0.11227860E-12
  0.18185510E+02  0.11211445E-12
  0.19015418E+02  0.11195189E-12
  0.19883200E+02  0.11179032E-12
  0.20790583E+02  0.11162953E-12
  0.21739375E+02  0.11146989E-12
  0.22731466E+02  0.11131174E-12
  0.23768832E+02  0.11115543E-12
  0.24853539E+02  0.11100123E-12
  0.25987747E+02  0.11084937E-12
  0.27173715E+02  0.11070002E-12
  0.28413806E+02  0.11055321E-12
  0.29710489E+02  0.11040884E-12
  0.31066348E+02  0.11026663E-12
  0.32484081E+02  0.11012608E-12
  0.33966514E+02  0.10998638E-12
  0.35516599E+02  0.10984649E-12
  0.37137423E+02  0.10970607E-12
  0.38832214E+02  0.10956533E-12
  0.40604349E+02  0.10942450E-12
  0.42457356E+02  0.10928379E-12
  0.44394926E+02  0.10914337E-12
  0.46420918E+02  0.10900340E-12
  0.48539368E+02  0.10886397E-12
  0.50754495E+02  0.10872512E-12
  0.53070711E+02  0.10858688E-12
  0.55492628E+02  0.10844915E-12
  0.58025072E+02  0.10831173E-12
  0.60673085E+02  0.10817425E-12
  0.63441942E+02  0.10803616E-12
  0.66337158E+02  0.10789664E-12
  0.69364499E+02  0.10775462E-12
  0.72529995E+02  0.10760897E-12
  0.75839950E+02  0.10745943E-12
  0.79300958E+02  0.10730598E-12
  0.82919910E+02  0.10714857E-12
  0.86704016E+02  0.10698714E-12
  0.90660813E+02  0.10682165E-12
  0.94798180E+02  0.10665201E-12
  0.99124359E+02  0.10647807E-12
  0.10364797E+03  0.10629967E-12
  0.10837801E+03  0.10611659E-12
  0.11332391E+03  0.10592855E-12
  0.11849553E+03  0.10573519E-12
  0.12390315E+03  0.10553613E-12
  0.12955756E+03  0.10533097E-12
  0.13547000E+03  0.10511924E-12
  0.14165227E+03  0.10490034E-12
  0.14811666E+03  0.10467358E-12
  0.15487607E+03  0.10443857E-12
  0.16194394E+03  0.10419519E-12
  0.16933436E+03  0.10394334E-12
  0.17706205E+03  0.10368295E-12
  0.18514240E+03  0.10341374E-12
  0.19359150E+03  0.10313475E-12
  0.20242617E+03  0.10284468E-12
  0.21166403E+03  0.10254196E-12
  0.22132346E+03  0.10222501E-12
  0.23142371E+03  0.10189342E-12
  0.24198488E+03  0.10154720E-12
  0.25302803E+03  0.10118653E-12
  0.26457513E+03  0.10081129E-12
  0.27664920E+03  0.10042092E-12
  0.28927427E+03  0.10001482E-12
  0.30247550E+03  0.99592292E-13
  0.31627917E+03  0.99152184E-13
  0.33071278E+03  0.98692916E-13
  0.34580508E+03  0.98212992E-13
  0.36158613E+03  0.97712587E-13
  0.37808736E+03  0.97192752E-13
  0.39534163E+03  0.96654962E-13
  0.41338331E+03  0.96099274E-13
  0.43224834E+03  0.95523709E-13
  0.45197428E+03  0.94926394E-13
  0.47260044E+03  0.94306585E-13
  0.49416788E+03  0.93663711E-13
  0.51671956E+03  0.92997200E-13
  0.54030041E+03  0.92306418E-13
  0.56495738E+03  0.91591062E-13
  0.59073959E+03  0.90851914E-13
  0.61769839E+03  0.90090320E-13
  0.64588748E+03  0.89305822E-13
  0.67536299E+03  0.88491869E-13
  0.70618363E+03  0.87646282E-13
  0.73841080E+03  0.86772757E-13
  0.77210867E+03  0.85874984E-13
  0.80734438E+03  0.84948587E-13
  0.84418808E+03  0.83989744E-13
  0.88271317E+03  0.83000764E-13
  0.92299639E+03  0.81984068E-13
  0.96511795E+03  0.80937413E-13
  0.10091618E+04  0.79859285E-13
  0.10552155E+04  0.78750783E-13
  0.11033710E+04  0.77612112E-13
  0.11537241E+04  0.76442079E-13
  0.12063751E+04  0.75242005E-13
  0.12614288E+04  0.74013776E-13
  0.13189950E+04  0.72756818E-13
  0.13791882E+04  0.71469549E-13
  0.14421284E+04  0.70151096E-13
  0.15079409E+04  0.68806238E-13
  0.15767568E+04  0.67437431E-13
  0.16487131E+04  0.66042348E-13
  0.17239533E+04  0.64619205E-13
  0.18026270E+04  0.63172069E-13
  0.18848911E+04  0.61705518E-13
  0.19709094E+04  0.60217581E-13
  0.20608532E+04  0.58710084E-13
  0.21549016E+04  0.57183657E-13
  0.22532420E+04  0.55640244E-13
  0.23560703E+04  0.54083890E-13
  0.24635911E+04  0.52514795E-13
  0.25760188E+04  0.50935404E-13
  0.26935771E+04  0.49347848E-13
  0.28165003E+04  0.47754012E-13
  0.29450332E+04  0.46156106E-13
  0.30794318E+04  0.44556902E-13
  0.32199637E+04  0.42957887E-13
  0.33669090E+04  0.41365145E-13
  0.35205601E+04  0.39777314E-13
  0.36812233E+04  0.38196409E-13
  0.38492184E+04  0.36627259E-13
  0.40248800E+04  0.35071769E-13
  0.42085582E+04  0.33532608E-13
  0.44006186E+04  0.32014210E-13
  0.46014438E+04  0.30515021E-13
  0.48114338E+04  0.29039966E-13
  0.50310068E+04  0.27590990E-13
  0.52606002E+04  0.26170555E-13
  0.55006712E+04  0.24781398E-13
  0.57516981E+04  0.23426505E-13
  0.60141807E+04  0.22105295E-13
  0.62886419E+04  0.20820930E-13
  0.65756283E+04  0.19575311E-13
  0.68757115E+04  0.18369889E-13
  0.71894893E+04  0.17206116E-13
  0.75175865E+04  0.16085971E-13
  0.78606566E+04  0.15008872E-13
  0.82193830E+04  0.13976401E-13
  0.85944801E+04  0.12989062E-13
  0.89866950E+04  0.12047250E-13
  0.93968089E+04  0.11151039E-13
  0.98256386E+04  0.10300531E-13
  0.10274038E+05  0.94952077E-14
  0.10742901E+05  0.87347586E-14
  0.11233160E+05  0.80183933E-14
  0.11745793E+05  0.73453114E-14
  0.12281820E+05  0.67144955E-14
  0.12842310E+05  0.61248459E-14
  0.13428377E+05  0.55752433E-14
  0.14041190E+05  0.50641664E-14
  0.14681969E+05  0.45901068E-14
  0.15351991E+05  0.41515519E-14
  0.16052589E+05  0.37469048E-14
  0.16785160E+05  0.33743889E-14
  0.17551162E+05  0.30325808E-14
  0.18352121E+05  0.27196200E-14
  0.19189633E+05  0.24337999E-14
  0.20065365E+05  0.21734560E-14
  0.20981061E+05  0.19369000E-14
  0.21938546E+05  0.17224809E-14
  0.22939727E+05  0.15285623E-14
  0.23986596E+05  0.13537761E-14
  0.25081241E+05  0.11965142E-14
  0.26225840E+05  0.10553995E-14
  0.27422674E+05  0.92904905E-15
  0.28674126E+05  0.81621148E-15
  0.29982690E+05  0.71560136E-15
  0.31350970E+05  0.62622194E-15
  0.32781693E+05  0.54693895E-15
  0.34277707E+05  0.47678576E-15
  0.35841994E+05  0.41484570E-15
  0.37477667E+05  0.36027973E-15
  0.39187986E+05  0.31230159E-15
  0.40976356E+05  0.27021875E-15
  0.42846340E+05  0.23338991E-15
  0.44801661E+05  0.20121847E-15
  0.46846215E+05  0.17318093E-15
  0.48984074E+05  0.14879120E-15
  0.51219495E+05  0.12761751E-15
  0.53556932E+05  0.10927007E-15
  0.56001038E+05  0.93401394E-16
  0.58556683E+05  0.79708121E-16
  0.61228957E+05  0.67911357E-16
  0.64023182E+05  0.57769355E-16
  0.66944923E+05  0.49064098E-16
  0.70000000E+05  0.41606226E-16
  Principal QN n  Azimuthal QN l
               2               0
 Electron Energy Probability dst
  0.10000000E+01  0.42168493E-11
  0.10456357E+01  0.42153322E-11
  0.10933540E+01  0.42137486E-11
  0.11432499E+01  0.42120955E-11
  0.11954229E+01  0.42103703E-11
  0.12499768E+01  0.42085698E-11
  0.13070204E+01  0.42066910E-11
  0.13666671E+01  0.42047307E-11
  0.14290359E+01  0.42026857E-11
  0.14942509E+01  0.42005524E-11
  0.15624421E+01  0.41983274E-11
  0.16337452E+01  0.41960071E-11
  0.17083022E+01  0.41935877E-11
  0.17862617E+01  0.41910655E-11
  0.18677790E+01  0.41884364E-11
  0.19530164E+01  0.41856964E-11
  0.20421436E+01  0.41828415E-11
  0.21353382E+01  0.41798673E-11
  0.22327858E+01  0.41767697E-11
  0.23346805E+01  0.41735441E-11
  0.24412252E+01  0.41701861E-11
  0.25526322E+01  0.41666913E-11
  0.26691232E+01  0.41630550E-11
  0.27909305E+01  0.41592727E-11
  0.29182965E+01  0.41553399E-11
  0.30514749E+01  0.41512519E-11
  0.31907310E+01  0.41470043E-11
  0.33363422E+01  0.41425925E-11
  0.34885984E+01  0.41380123E-11
  0.36478030E+01  0.41332595E-11
  0.38142729E+01  0.41283300E-11
  0.39883398E+01  0.41232202E-11
  0.41703504E+01  0.41179266E-11
  0.43606672E+01  0.41124461E-11
  0.45596692E+01  0.41067762E-11
  0.47677528E+01  0.41009149E-11
  0.49853324E+01  0.40948608E-11
  0.52128414E+01  0.40886133E-11
  0.54507329E+01  0.40821728E-11
  0.56994808E+01  0.40755408E-11
  0.59595804E+01  0.40687198E-11
  0.62315499E+01  0.40617141E-11
  0.65159309E+01  0.40545294E-11
  0.68132898E+01  0.40471736E-11
  0.71242189E+01  0.40396566E-11
  0.74493374E+01  0.40319902E-11
  0.77892930E+01  0.40241822E-11
  0.81447626E+01  0.40162382E-11
  0.85164544E+01  0.40081645E-11
  0.89051085E+01  0.39999675E-11
  0.93114992E+01  0.39916537E-11
  0.97364357E+01  0.39832293E-11
  0.10180765E+02  0.39747005E-11
  0.10645371E+02  0.39660726E-11
  0.11131179E+02  0.39573496E-11
  0.11639158E+02  0.39485342E-11
  0.12170319E+02  0.39396266E-11
  0.12725720E+02  0.39306241E-11
  0.13306467E+02  0.39215200E-11
  0.13913716E+02  0.39123027E-11
  0.14548678E+02  0.39029543E-11
  0.15212617E+02  0.38934495E-11
  0.15906855E+02  0.38837745E-11
  0.16632775E+02  0.38739339E-11
  0.17391823E+02  0.38639332E-11
  0.18185510E+02  0.38537776E-11
  0.19015418E+02  0.38434713E-11
  0.19883200E+02  0.38330179E-11
  0.20790583E+02  0.38224189E-11
  0.21739375E+02  0.38116738E-11
  0.22731466E+02  0.38007802E-11
  0.23768832E+02  0.37897394E-11
  0.24853539E+02  0.37785537E-11
  0.25987747E+02  0.37672227E-11
  0.27173715E+02  0.37557427E-11
  0.28413806E+02  0.37441058E-11
  0.29710489E+02  0.37322984E-11
  0.31066348E+02  0.37202999E-11
  0.32484081E+02  0.37080808E-11
  0.33966514E+02  0.36956013E-11
  0.35516599E+02  0.36828299E-11
  0.37137423E+02  0.36697597E-11
  0.38832214E+02  0.36563844E-11
  0.40604349E+02  0.36426955E-11
  0.42457356E+02  0.36286813E-11
  0.44394926E+02  0.36143263E-11
  0.46420918E+02  0.35996100E-11
  0.48539368E+02  0.35845124E-11
  0.50754495E+02  0.35690177E-11
  0.53070711E+02  0.35531073E-11
  0.55492628E+02  0.35367574E-11
  0.58025072E+02  0.35199382E-11
  0.60673085E+02  0.35026126E-11
  0.63441942E+02  0.34847419E-11
  0.66337158E+02  0.34663066E-11
  0.69364499E+02  0.34472901E-11
  0.72529995E+02  0.34276742E-11
  0.75839950E+02  0.34074381E-11
  0.79300958E+02  0.33865579E-11
  0.82919910E+02  0.33650071E-11
  0.86704016E+02  0.33427590E-11
  0.90660813E+02  0.33197845E-11
  0.94798180E+02  0.32960501E-11
  0.99124359E+02  0.32715188E-11
  0.10364797E+03  0.32461710E-11
  0.10837801E+03  0.32200005E-11
  0.11332391E+03  0.31930045E-11
  0.11849553E+03  0.31651836E-11
  0.12390315E+03  0.31365380E-11
  0.12955756E+03  0.31070422E-11
  0.13547000E+03  0.30766555E-11
  0.14165227E+03  0.30453289E-11
  0.14811666E+03  0.30130115E-11
  0.15487607E+03  0.29797040E-11
  0.16194394E+03  0.29454401E-11
  0.16933436E+03  0.29102668E-11
  0.17706205E+03  0.28742000E-11
  0.18514240E+03  0.28371784E-11
  0.19359150E+03  0.27991150E-11
  0.20242617E+03  0.27599050E-11
  0.21166403E+03  0.27195325E-11
  0.22132346E+03  0.26780977E-11
  0.23142371E+03  0.26357207E-11
  0.24198488E+03  0.25924196E-11
  0.25302803E+03  0.25481471E-11
  0.26457513E+03  0.25028432E-11
  0.27664920E+03  0.24565002E-11
  0.28927427E+03  0.24091716E-11
  0.30247550E+03  0.23609240E-11
  0.31627917E+03  0.23118118E-11
  0.33071278E+03  0.22618771E-11
  0.34580508E+03  0.22111575E-11
  0.36158613E+03  0.21596770E-11
  0.37808736E+03  0.21074548E-11
  0.39534163E+03  0.20545299E-11
  0.41338331E+03  0.20009650E-11
  0.43224834E+03  0.19468472E-11
  0.45197428E+03  0.18922928E-11
  0.47260044E+03  0.18374073E-11
  0.49416788E+03  0.17822227E-11
  0.51671956E+03  0.17267492E-11
  0.54030041E+03  0.16710722E-11
  0.56495738E+03  0.16153183E-11
  0.59073959E+03  0.15595747E-11
  0.61769839E+03  0.15039211E-11
  0.64588748E+03  0.14484887E-11
  0.67536299E+03  0.13933743E-11
  0.70618363E+03  0.13385472E-11
  0.73841080E+03  0.12840558E-11
  0.77210867E+03  0.12301426E-11
  0.80734438E+03  0.11769147E-11
  0.84418808E+03  0.11243113E-11
  0.88271317E+03  0.10724498E-11
  0.92299639E+03  0.10214826E-11
  0.96511795E+03  0.97152527E-12
  0.10091618E+04  0.92259587E-12
  0.10552155E+04  0.87471801E-12
  0.11033710E+04  0.82800658E-12
  0.11537241E+04  0.78255662E-12
  0.12063751E+04  0.73841497E-12
  0.12614288E+04  0.69560144E-12
  0.13189950E+04  0.65418173E-12
  0.13791882E+04  0.61420132E-12
  0.14421284E+04  0.57567996E-12
  0.15079409E+04  0.53864213E-12
  0.15767568E+04  0.50314202E-12
  0.16487131E+04  0.46917401E-12
  0.17239533E+04  0.43670970E-12
  0.18026270E+04  0.40579021E-12
  0.18848911E+04  0.37642043E-12
  0.19709094E+04  0.34855987E-12
  0.20608532E+04  0.32219732E-12
  0.21549016E+04  0.29729517E-12
  0.22532420E+04  0.27382970E-12
  0.23560703E+04  0.25178686E-12
  0.24635911E+04  0.23110784E-12
  0.25760188E+04  0.21175890E-12
  0.26935771E+04  0.19368746E-12
  0.28165003E+04  0.17685000E-12
  0.29450332E+04  0.16119881E-12
  0.30794318E+04  0.14667884E-12
  0.32199637E+04  0.13324015E-12
  0.33669090E+04  0.12082234E-12
  0.35205601E+04  0.10937795E-12
  0.36812233E+04  0.98851705E-13
  0.38492184E+04  0.89188983E-13
  0.40248800E+04  0.80337792E-13
  0.42085582E+04  0.72244046E-13
  0.44006186E+04  0.64865669E-13
  0.46014438E+04  0.58141094E-13
  0.48114338E+04  0.52031885E-13
  0.50310068E+04  0.46490976E-13
  0.52606002E+04  0.41475303E-13
  0.55006712E+04  0.36943335E-13
  0.57516981E+04  0.32856695E-13
  0.60141807E+04  0.29176136E-13
  0.62886419E+04  0.25869724E-13
  0.65756283E+04  0.22903792E-13
  0.68757115E+04  0.20248586E-13
  0.71894893E+04  0.17874922E-13
  0.75175865E+04  0.15756981E-13
  0.78606566E+04  0.13870674E-13
  0.82193830E+04  0.12191583E-13
  0.85944801E+04  0.10702755E-13
  0.89866950E+04  0.93824211E-14
  0.93968089E+04  0.82134968E-14
  0.98256386E+04  0.71808967E-14
  0.10274038E+05  0.62701273E-14
  0.10742901E+05  0.54671510E-14
  0.11233160E+05  0.47612862E-14
  0.11745793E+05  0.41408876E-14
  0.12281820E+05  0.35968840E-14
  0.12842310E+05  0.31206725E-14
  0.13428377E+05  0.27038655E-14
  0.14041190E+05  0.23399391E-14
  0.14681969E+05  0.20224257E-14
  0.15351991E+05  0.17459359E-14
  0.16052589E+05  0.15053871E-14
  0.16785160E+05  0.12963866E-14
  0.17551162E+05  0.11151515E-14
  0.18352121E+05  0.95813203E-15
  0.19189633E+05  0.82228589E-15
  0.20065365E+05  0.70471733E-15
  0.20981061E+05  0.60337960E-15
  0.21938546E+05  0.51611220E-15
  0.22939727E+05  0.44082096E-15
  0.23986596E+05  0.37615079E-15
  0.25081241E+05  0.32066962E-15
  0.26225840E+05  0.27303556E-15
  0.27422674E+05  0.23223157E-15
  0.28674126E+05  0.19736106E-15
  0.29982690E+05  0.16750129E-15
  0.31350970E+05  0.14202806E-15
  0.32781693E+05  0.12031158E-15
  0.34277707E+05  0.10183253E-15
  0.35841994E+05  0.86098438E-16
  0.37477667E+05  0.72708636E-16
  0.39187986E+05  0.61361515E-16
  0.40976356E+05  0.51717397E-16
  0.42846340E+05  0.43540613E-16
  0.44801661E+05  0.36658627E-16
  0.46846215E+05  0.30800663E-16
  0.48984074E+05  0.25861619E-16
  0.51219495E+05  0.21702115E-16
  0.53556932E+05  0.18179078E-16
  0.56001038E+05  0.15221854E-16
  0.58556683E+05  0.12743788E-16
  0.61228957E+05  0.10644292E-16
  0.64023182E+05  0.88854552E-17
  0.66944923E+05  0.74097171E-17
  0.70000000E+05  0.61798313E-17
  Principal QN n  Azimuthal QN l
               2               1
 Electron Energy Probability dst
  0.10000000E+01  0.17801135E-10
  0.10456357E+01  0.17939184E-10
  0.10933540E+01  0.18082490E-10
  0.11432499E+01  0.18231201E-10
  0.11954229E+01  0.18385466E-10
  0.12499768E+01  0.18545431E-10
  0.13070204E+01  0.18711240E-10
  0.13666671E+01  0.18883035E-10
  0.14290359E+01  0.19060953E-10
  0.14942509E+01  0.19245127E-10
  0.15624421E+01  0.19435686E-10
  0.16337452E+01  0.19632749E-10
  0.17083022E+01  0.19836430E-10
  0.17862617E+01  0.20046833E-10
  0.18677790E+01  0.20264052E-10
  0.19530164E+01  0.20488167E-10
  0.20421436E+01  0.20719249E-10
  0.21353382E+01  0.20957351E-10
  0.22327858E+01  0.21202510E-10
  0.23346805E+01  0.21454747E-10
  0.24412252E+01  0.21714060E-10
  0.25526322E+01  0.21980429E-10
  0.26691232E+01  0.22253808E-10
  0.27909305E+01  0.22534127E-10
  0.29182965E+01  0.22821290E-10
  0.30514749E+01  0.23115172E-10
  0.31907310E+01  0.23415619E-10
  0.33363422E+01  0.23722446E-10
  0.34885984E+01  0.24035435E-10
  0.36478030E+01  0.24354340E-10
  0.38142729E+01  0.24678879E-10
  0.39883398E+01  0.25008742E-10
  0.41703504E+01  0.25343587E-10
  0.43606672E+01  0.25683046E-10
  0.45596692E+01  0.26026730E-10
  0.47677528E+01  0.26374185E-10
  0.49853324E+01  0.26724866E-10
  0.52128414E+01  0.27078187E-10
  0.54507329E+01  0.27433530E-10
  0.56994808E+01  0.27790252E-10
  0.59595804E+01  0.28147698E-10
  0.62315499E+01  0.28505207E-10
  0.65159309E+01  0.28862136E-10
  0.68132898E+01  0.29217875E-10
  0.71242189E+01  0.29571875E-10
  0.74493374E+01  0.29923678E-10
  0.77892930E+01  0.30272956E-10
  0.81447626E+01  0.30619511E-10
  0.85164544E+01  0.30962705E-10
  0.89051085E+01  0.31301507E-10
  0.93114992E+01  0.31634876E-10
  0.97364357E+01  0.31961790E-10
  0.10180765E+02  0.32281280E-10
  0.10645371E+02  0.32592463E-10
  0.11131179E+02  0.32894582E-10
  0.11639158E+02  0.33187067E-10
  0.12170319E+02  0.33469592E-10
  0.12725720E+02  0.33742159E-10
  0.13306467E+02  0.34005157E-10
  0.13913716E+02  0.34258432E-10
  0.14548678E+02  0.34500837E-10
  0.15212617E+02  0.34731219E-10
  0.15906855E+02  0.34948511E-10
  0.16632775E+02  0.35151787E-10
  0.17391823E+02  0.35340318E-10
  0.18185510E+02  0.35513636E-10
  0.19015418E+02  0.35671626E-10
  0.19883200E+02  0.35814620E-10
  0.20790583E+02  0.35943293E-10
  0.21739375E+02  0.36057240E-10
  0.22731466E+02  0.36155578E-10
  0.23768832E+02  0.36237604E-10
  0.24853539E+02  0.36302865E-10
  0.25987747E+02  0.36351233E-10
  0.27173715E+02  0.36382996E-10
  0.28413806E+02  0.36398363E-10
  0.29710489E+02  0.36396729E-10
  0.31066348E+02  0.36377567E-10
  0.32484081E+02  0.36340619E-10
  0.33966514E+02  0.36285979E-10
  0.35516599E+02  0.36214187E-10
  0.37137423E+02  0.36125901E-10
  0.38832214E+02  0.36020759E-10
  0.40604349E+02  0.35898296E-10
  0.42457356E+02  0.35758268E-10
  0.44394926E+02  0.35600716E-10
  0.46420918E+02  0.35426043E-10
  0.48539368E+02  0.35235002E-10
  0.50754495E+02  0.35027776E-10
  0.53070711E+02  0.34804195E-10
  0.55492628E+02  0.34564309E-10
  0.58025072E+02  0.34308445E-10
  0.60673085E+02  0.34037002E-10
  0.63441942E+02  0.33750171E-10
  0.66337158E+02  0.33448349E-10
  0.69364499E+02  0.33132256E-10
  0.72529995E+02  0.32802744E-10
  0.75839950E+02  0.32460057E-10
  0.79300958E+02  0.32104383E-10
  0.82919910E+02  0.31736081E-10
  0.86704016E+02  0.31355627E-10
  0.90660813E+02  0.30963332E-10
  0.94798180E+02  0.30559554E-10
  0.99124359E+02  0.30144807E-10
  0.10364797E+03  0.29719724E-10
  0.10837801E+03  0.29284806E-10
  0.11332391E+03  0.28840598E-10
  0.11849553E+03  0.28387741E-10
  0.12390315E+03  0.27926629E-10
  0.12955756E+03  0.27457496E-10
  0.13547000E+03  0.26980567E-10
  0.14165227E+03  0.26496164E-10
  0.14811666E+03  0.26004692E-10
  0.15487607E+03  0.25506561E-10
  0.16194394E+03  0.25002034E-10
  0.16933436E+03  0.24491077E-10
  0.17706205E+03  0.23973540E-10
  0.18514240E+03  0.23449806E-10
  0.19359150E+03  0.22920647E-10
  0.20242617E+03  0.22386709E-10
  0.21166403E+03  0.21848165E-10
  0.22132346E+03  0.21304972E-10
  0.23142371E+03  0.20757146E-10
  0.24198488E+03  0.20204879E-10
  0.25302803E+03  0.19648511E-10
  0.26457513E+03  0.19088927E-10
  0.27664920E+03  0.18526954E-10
  0.28927427E+03  0.17962811E-10
  0.30247550E+03  0.17396579E-10
  0.31627917E+03  0.16828964E-10
  0.33071278E+03  0.16260811E-10
  0.34580508E+03  0.15692835E-10
  0.36158613E+03  0.15125659E-10
  0.37808736E+03  0.14560077E-10
  0.39534163E+03  0.13996960E-10
  0.41338331E+03  0.13437357E-10
  0.43224834E+03  0.12882242E-10
  0.45197428E+03  0.12332363E-10
  0.47260044E+03  0.11788328E-10
  0.49416788E+03  0.11250757E-10
  0.51671956E+03  0.10720990E-10
  0.54030041E+03  0.10200332E-10
  0.56495738E+03  0.96892735E-11
  0.59073959E+03  0.91881782E-11
  0.61769839E+03  0.86977936E-11
  0.64588748E+03  0.82195530E-11
  0.67536299E+03  0.77540742E-11
  0.70618363E+03  0.73017132E-11
  0.73841080E+03  0.68631502E-11
  0.77210867E+03  0.64389359E-11
  0.80734438E+03  0.60295233E-11
  0.84418808E+03  0.56352549E-11
  0.88271317E+03  0.52564493E-11
  0.92299639E+03  0.48934423E-11
  0.96511795E+03  0.45465946E-11
  0.10091618E+04  0.42157225E-11
  0.10552155E+04  0.39008261E-11
  0.11033710E+04  0.36021936E-11
  0.11537241E+04  0.33195863E-11
  0.12063751E+04  0.30526017E-11
  0.12614288E+04  0.28011901E-11
  0.13189950E+04  0.25650387E-11
  0.13791882E+04  0.23438247E-11
  0.14421284E+04  0.21372205E-11
  0.15079409E+04  0.19446915E-11
  0.15767568E+04  0.17655931E-11
  0.16487131E+04  0.15995758E-11
  0.17239533E+04  0.14461395E-11
  0.18026270E+04  0.13045738E-11
  0.18848911E+04  0.11743228E-11
  0.19709094E+04  0.10548020E-11
  0.20608532E+04  0.94542759E-12
  0.21549016E+04  0.84560944E-12
  0.22532420E+04  0.75470598E-12
  0.23560703E+04  0.67213847E-12
  0.24635911E+04  0.59734410E-12
  0.25760188E+04  0.52975823E-12
  0.26935771E+04  0.46883545E-12
  0.28165003E+04  0.41405731E-12
  0.29450332E+04  0.36492543E-12
  0.30794318E+04  0.32095787E-12
  0.32199637E+04  0.28171814E-12
  0.33669090E+04  0.24677605E-12
  0.35205601E+04  0.21573323E-12
  0.36812233E+04  0.18822340E-12
  0.38492184E+04  0.16389732E-12
  0.40248800E+04  0.14244099E-12
  0.42085582E+04  0.12355863E-12
  0.44006186E+04  0.10697634E-12
  0.46014438E+04  0.92443790E-13
  0.48114338E+04  0.79738237E-13
  0.50310068E+04  0.68654032E-13
  0.52606002E+04  0.59009025E-13
  0.55006712E+04  0.50633581E-13
  0.57516981E+04  0.43364854E-13
  0.60141807E+04  0.37075859E-13
  0.62886419E+04  0.31647128E-13
  0.65756283E+04  0.26967427E-13
  0.68757115E+04  0.22945756E-13
  0.71894893E+04  0.19494758E-13
  0.75175865E+04  0.16531725E-13
  0.78606566E+04  0.13996904E-13
  0.82193830E+04  0.11833287E-13
  0.85944801E+04  0.99891159E-14
  0.89866950E+04  0.84232167E-14
  0.93968089E+04  0.70895530E-14
  0.98256386E+04  0.59566906E-14
  0.10274038E+05  0.49982896E-14
  0.10742901E+05  0.41877418E-14
  0.11233160E+05  0.35038880E-14
  0.11745793E+05  0.29274468E-14
  0.12281820E+05  0.24441782E-14
  0.12842310E+05  0.20363418E-14
  0.13428377E+05  0.16939188E-14
  0.14041190E+05  0.14072413E-14
  0.14681969E+05  0.11675766E-14
  0.15351991E+05  0.96731122E-15
  0.16052589E+05  0.80134409E-15
  0.16785160E+05  0.66225423E-15
  0.17551162E+05  0.54649131E-15
  0.18352121E+05  0.45033587E-15
  0.19189633E+05  0.37072571E-15
  0.20065365E+05  0.30476622E-15
  0.20981061E+05  0.25065804E-15
  0.21938546E+05  0.20566813E-15
  0.22939727E+05  0.16850753E-15
  0.23986596E+05  0.13782047E-15
  0.25081241E+05  0.11266888E-15
  0.26225840E+05  0.91990649E-16
  0.27422674E+05  0.75138021E-16
  0.28674126E+05  0.61274491E-16
  0.29982690E+05  0.49872070E-16
  0.31350970E+05  0.40539699E-16
  0.32781693E+05  0.32918270E-16
  0.34277707E+05  0.26716211E-16
  0.35841994E+05  0.21643571E-16
  0.37477667E+05  0.17598670E-16
  0.39187986E+05  0.14230482E-16
  0.40976356E+05  0.11501920E-16
  0.42846340E+05  0.92811905E-17
  0.44801661E+05  0.74834220E-17
  0.46846215E+05  0.60322704E-17
  0.48984074E+05  0.48720087E-17
  0.51219495E+05  0.39200965E-17
  0.53556932E+05  0.31504424E-17
  0.56001038E+05  0.25298148E-17
  0.58556683E+05  0.20246510E-17
  0.61228957E+05  0.16237005E-17
  0.64023182E+05  0.13001020E-17
  0.66944923E+05  0.10475452E-17
  0.70000000E+05  0.83756393E-18
  Principal QN n  Azimuthal QN l
               3               0
 Electron Energy Probability dst
  0.10000000E+01  0.82589216E-10
  0.10456357E+01  0.82542380E-10
  0.10933540E+01  0.82493372E-10
  0.11432499E+01  0.82442077E-10
  0.11954229E+01  0.82388373E-10
  0.12499768E+01  0.82332129E-10
  0.13070204E+01  0.82273207E-10
  0.13666671E+01  0.82211475E-10
  0.14290359E+01  0.82146808E-10
  0.14942509E+01  0.82079078E-10
  0.15624421E+01  0.82008157E-10
  0.16337452E+01  0.81933911E-10
  0.17083022E+01  0.81856206E-10
  0.17862617E+01  0.81774908E-10
  0.18677790E+01  0.81689884E-10
  0.19530164E+01  0.81600999E-10
  0.20421436E+01  0.81508125E-10
  0.21353382E+01  0.81411137E-10
  0.22327858E+01  0.81309917E-10
  0.23346805E+01  0.81204356E-10
  0.24412252E+01  0.81094359E-10
  0.25526322E+01  0.80979846E-10
  0.26691232E+01  0.80860757E-10
  0.27909305E+01  0.80737002E-10
  0.29182965E+01  0.80608430E-10
  0.30514749E+01  0.80474883E-10
  0.31907310E+01  0.80336197E-10
  0.33363422E+01  0.80192205E-10
  0.34885984E+01  0.80042734E-10
  0.36478030E+01  0.79887609E-10
  0.38142729E+01  0.79726646E-10
  0.39883398E+01  0.79559658E-10
  0.41703504E+01  0.79386449E-10
  0.43606672E+01  0.79206818E-10
  0.45596692E+01  0.79020552E-10
  0.47677528E+01  0.78827445E-10
  0.49853324E+01  0.78627316E-10
  0.52128414E+01  0.78419987E-10
  0.54507329E+01  0.78205286E-10
  0.56994808E+01  0.77983039E-10
  0.59595804E+01  0.77753081E-10
  0.62315499E+01  0.77515248E-10
  0.65159309E+01  0.77269424E-10
  0.68132898E+01  0.77015529E-10
  0.71242189E+01  0.76753509E-10
  0.74493374E+01  0.76483342E-10
  0.77892930E+01  0.76205039E-10
  0.81447626E+01  0.75918626E-10
  0.85164544E+01  0.75624006E-10
  0.89051085E+01  0.75321013E-10
  0.93114992E+01  0.75009458E-10
  0.97364357E+01  0.74689120E-10
  0.10180765E+02  0.74359742E-10
  0.10645371E+02  0.74021067E-10
  0.11131179E+02  0.73672866E-10
  0.11639158E+02  0.73314871E-10
  0.12170319E+02  0.72946764E-10
  0.12725720E+02  0.72568162E-10
  0.13306467E+02  0.72178599E-10
  0.13913716E+02  0.71777546E-10
  0.14548678E+02  0.71364708E-10
  0.15212617E+02  0.70939916E-10
  0.15906855E+02  0.70502996E-10
  0.16632775E+02  0.70053762E-10
  0.17391823E+02  0.69592010E-10
  0.18185510E+02  0.69117502E-10
  0.19015418E+02  0.68629938E-10
  0.19883200E+02  0.68128949E-10
  0.20790583E+02  0.67614087E-10
  0.21739375E+02  0.67084804E-10
  0.22731466E+02  0.66540436E-10
  0.23768832E+02  0.65980275E-10
  0.24853539E+02  0.65403528E-10
  0.25987747E+02  0.64809239E-10
  0.27173715E+02  0.64196774E-10
  0.28413806E+02  0.63566368E-10
  0.29710489E+02  0.62918485E-10
  0.31066348E+02  0.62253043E-10
  0.32484081E+02  0.61568824E-10
  0.33966514E+02  0.60864244E-10
  0.35516599E+02  0.60138394E-10
  0.37137423E+02  0.59391298E-10
  0.38832214E+02  0.58623122E-10
  0.40604349E+02  0.57834085E-10
  0.42457356E+02  0.57024108E-10
  0.44394926E+02  0.56192952E-10
  0.46420918E+02  0.55340337E-10
  0.48539368E+02  0.54465975E-10
  0.50754495E+02  0.53569613E-10
  0.53070711E+02  0.52650945E-10
  0.55492628E+02  0.51709949E-10
  0.58025072E+02  0.50748315E-10
  0.60673085E+02  0.49768395E-10
  0.63441942E+02  0.48769504E-10
  0.66337158E+02  0.47748527E-10
  0.69364499E+02  0.46706068E-10
  0.72529995E+02  0.45645534E-10
  0.75839950E+02  0.44568420E-10
  0.79300958E+02  0.43475003E-10
  0.82919910E+02  0.42365853E-10
  0.86704016E+02  0.41242269E-10
  0.90660813E+02  0.40105777E-10
  0.94798180E+02  0.38958590E-10
  0.99124359E+02  0.37803463E-10
  0.10364797E+03  0.36641643E-10
  0.10837801E+03  0.35471446E-10
  0.11332391E+03  0.34295993E-10
  0.11849553E+03  0.33121921E-10
  0.12390315E+03  0.31947598E-10
  0.12955756E+03  0.30773807E-10
  0.13547000E+03  0.29605203E-10
  0.14165227E+03  0.28443938E-10
  0.14811666E+03  0.27290638E-10
  0.15487607E+03  0.26148050E-10
  0.16194394E+03  0.25019584E-10
  0.16933436E+03  0.23905031E-10
  0.17706205E+03  0.22807411E-10
  0.18514240E+03  0.21731332E-10
  0.19359150E+03  0.20671822E-10
  0.20242617E+03  0.19635631E-10
  0.21166403E+03  0.18625483E-10
  0.22132346E+03  0.17638635E-10
  0.23142371E+03  0.16678974E-10
  0.24198488E+03  0.15748731E-10
  0.25302803E+03  0.14846328E-10
  0.26457513E+03  0.13974208E-10
  0.27664920E+03  0.13133546E-10
  0.28927427E+03  0.12324095E-10
  0.30247550E+03  0.11546608E-10
  0.31627917E+03  0.10801433E-10
  0.33071278E+03  0.10088702E-10
  0.34580508E+03  0.94089606E-11
  0.36158613E+03  0.87607469E-11
  0.37808736E+03  0.81446139E-11
  0.39534163E+03  0.75619034E-11
  0.41338331E+03  0.70094546E-11
  0.43224834E+03  0.64862279E-11
  0.45197428E+03  0.59949662E-11
  0.47260044E+03  0.55329004E-11
  0.49416788E+03  0.50971130E-11
  0.51671956E+03  0.46900133E-11
  0.54030041E+03  0.43099157E-11
  0.56495738E+03  0.39548269E-11
  0.59073959E+03  0.36228197E-11
  0.61769839E+03  0.33146473E-11
  0.64588748E+03  0.30289950E-11
  0.67536299E+03  0.27641437E-11
  0.70618363E+03  0.25182040E-11
  0.73841080E+03  0.22917908E-11
  0.77210867E+03  0.20831120E-11
  0.80734438E+03  0.18905383E-11
  0.84418808E+03  0.17137630E-11
  0.88271317E+03  0.15516202E-11
  0.92299639E+03  0.14030468E-11
  0.96511795E+03  0.12670945E-11
  0.10091618E+04  0.11428121E-11
  0.10552155E+04  0.10294573E-11
  0.11033710E+04  0.92620346E-12
  0.11537241E+04  0.83248577E-12
  0.12063751E+04  0.74737981E-12
  0.12614288E+04  0.67003468E-12
  0.13189950E+04  0.60008894E-12
  0.13791882E+04  0.53692563E-12
  0.14421284E+04  0.47975485E-12
  0.15079409E+04  0.42821701E-12
  0.15767568E+04  0.38187081E-12
  0.16487131E+04  0.34010687E-12
  0.17239533E+04  0.30260462E-12
  0.18026270E+04  0.26900086E-12
  0.18848911E+04  0.23883531E-12
  0.19709094E+04  0.21185993E-12
  0.20608532E+04  0.18775484E-12
  0.21549016E+04  0.16620512E-12
  0.22532420E+04  0.14701267E-12
  0.23560703E+04  0.12990121E-12
  0.24635911E+04  0.11467979E-12
  0.25760188E+04  0.10115357E-12
  0.26935771E+04  0.89130300E-13
  0.28165003E+04  0.78474979E-13
  0.29450332E+04  0.69024827E-13
  0.30794318E+04  0.60669175E-13
  0.32199637E+04  0.53276601E-13
  0.33669090E+04  0.46748586E-13
  0.35205601E+04  0.40978175E-13
  0.36812233E+04  0.35890373E-13
  0.38492184E+04  0.31411893E-13
  0.40248800E+04  0.27474467E-13
  0.42085582E+04  0.24004369E-13
  0.44006186E+04  0.20954405E-13
  0.46014438E+04  0.18279143E-13
  0.48114338E+04  0.15934182E-13
  0.50310068E+04  0.13876789E-13
  0.52606002E+04  0.12075660E-13
  0.55006712E+04  0.10501298E-13
  0.57516981E+04  0.91247512E-14
  0.60141807E+04  0.79219907E-14
  0.62886419E+04  0.68716777E-14
  0.65756283E+04  0.59559865E-14
  0.68757115E+04  0.51589577E-14
  0.71894893E+04  0.44651882E-14
  0.75175865E+04  0.38606909E-14
  0.78606566E+04  0.33352168E-14
  0.82193830E+04  0.28796935E-14
  0.85944801E+04  0.24849787E-14
  0.89866950E+04  0.21421376E-14
  0.93968089E+04  0.18450942E-14
  0.98256386E+04  0.15881057E-14
  0.10274038E+05  0.13659095E-14
  0.10742901E+05  0.11739831E-14
  0.11233160E+05  0.10082238E-14
  0.11745793E+05  0.86529731E-15
  0.12281820E+05  0.74196190E-15
  0.12842310E+05  0.63563258E-15
  0.13428377E+05  0.54440606E-15
  0.14041190E+05  0.46585448E-15
  0.14681969E+05  0.39819246E-15
  0.15351991E+05  0.34005832E-15
  0.16052589E+05  0.29048907E-15
  0.16785160E+05  0.24778939E-15
  0.17551162E+05  0.21115704E-15
  0.18352121E+05  0.17982705E-15
  0.19189633E+05  0.15300368E-15
  0.20065365E+05  0.13020352E-15
  0.20981061E+05  0.11061243E-15
  0.21938546E+05  0.93883395E-16
  0.22939727E+05  0.79613419E-16
  0.23986596E+05  0.67539150E-16
  0.25081241E+05  0.57185931E-16
  0.26225840E+05  0.48373496E-16
  0.27422674E+05  0.40912158E-16
  0.28674126E+05  0.34529022E-16
  0.29982690E+05  0.29157995E-16
  0.31350970E+05  0.24582642E-16
  0.32781693E+05  0.20721434E-16
  0.34277707E+05  0.17460379E-16
  0.35841994E+05  0.14682600E-16
  0.37477667E+05  0.12349557E-16
  0.39187986E+05  0.10358710E-16
  0.40976356E+05  0.87038753E-17
  0.42846340E+05  0.73033449E-17
  0.44801661E+05  0.61207116E-17
  0.46846215E+05  0.51240264E-17
  0.48984074E+05  0.42841050E-17
  0.51219495E+05  0.35873037E-17
  0.53556932E+05  0.29931929E-17
  0.56001038E+05  0.25055628E-17
  0.58556683E+05  0.20805169E-17
  0.61228957E+05  0.17387040E-17
  0.64023182E+05  0.14438210E-17
  0.66944923E+05  0.12076906E-17
  0.70000000E+05  0.99879825E-18
  Principal QN n  Azimuthal QN l
               3               1
 Electron Energy Probability dst
  0.10000000E+01  0.21664630E-09
  0.10456357E+01  0.21645857E-09
  0.10933540E+01  0.21626278E-09
  0.11432499E+01  0.21605860E-09
  0.11954229E+01  0.21584570E-09
  0.12499768E+01  0.21562377E-09
  0.13070204E+01  0.21539246E-09
  0.13666671E+01  0.21515142E-09
  0.14290359E+01  0.21490030E-09
  0.14942509E+01  0.21463874E-09
  0.15624421E+01  0.21436638E-09
  0.16337452E+01  0.21408286E-09
  0.17083022E+01  0.21378781E-09
  0.17862617E+01  0.21348085E-09
  0.18677790E+01  0.21316163E-09
  0.19530164E+01  0.21282978E-09
  0.20421436E+01  0.21248494E-09
  0.21353382E+01  0.21212678E-09
  0.22327858E+01  0.21175495E-09
  0.23346805E+01  0.21136913E-09
  0.24412252E+01  0.21096902E-09
  0.25526322E+01  0.21055433E-09
  0.26691232E+01  0.21012482E-09
  0.27909305E+01  0.20968027E-09
  0.29182965E+01  0.20922053E-09
  0.30514749E+01  0.20874548E-09
  0.31907310E+01  0.20825508E-09
  0.33363422E+01  0.20774935E-09
  0.34885984E+01  0.20722843E-09
  0.36478030E+01  0.20669253E-09
  0.38142729E+01  0.20614185E-09
  0.39883398E+01  0.20557654E-09
  0.41703504E+01  0.20499679E-09
  0.43606672E+01  0.20440289E-09
  0.45596692E+01  0.20379518E-09
  0.47677528E+01  0.20317413E-09
  0.49853324E+01  0.20254028E-09
  0.52128414E+01  0.20189429E-09
  0.54507329E+01  0.20123697E-09
  0.56994808E+01  0.20056983E-09
  0.59595804E+01  0.19989486E-09
  0.62315499E+01  0.19921449E-09
  0.65159309E+01  0.19853160E-09
  0.68132898E+01  0.19784959E-09
  0.71242189E+01  0.19717121E-09
  0.74493374E+01  0.19649803E-09
  0.77892930E+01  0.19583144E-09
  0.81447626E+01  0.19517270E-09
  0.85164544E+01  0.19452287E-09
  0.89051085E+01  0.19388391E-09
  0.93114992E+01  0.19325969E-09
  0.97364357E+01  0.19265473E-09
  0.10180765E+02  0.19207404E-09
  0.10645371E+02  0.19152322E-09
  0.11131179E+02  0.19100797E-09
  0.11639158E+02  0.19053261E-09
  0.12170319E+02  0.19010110E-09
  0.12725720E+02  0.18971722E-09
  0.13306467E+02  0.18938448E-09
  0.13913716E+02  0.18910596E-09
  0.14548678E+02  0.18888478E-09
  0.15212617E+02  0.18872517E-09
  0.15906855E+02  0.18863126E-09
  0.16632775E+02  0.18860674E-09
  0.17391823E+02  0.18865465E-09
  0.18185510E+02  0.18877743E-09
  0.19015418E+02  0.18897787E-09
  0.19883200E+02  0.18925821E-09
  0.20790583E+02  0.18961955E-09
  0.21739375E+02  0.19006148E-09
  0.22731466E+02  0.19058276E-09
  0.23768832E+02  0.19118222E-09
  0.24853539E+02  0.19185697E-09
  0.25987747E+02  0.19260211E-09
  0.27173715E+02  0.19341242E-09
  0.28413806E+02  0.19428113E-09
  0.29710489E+02  0.19519973E-09
  0.31066348E+02  0.19615964E-09
  0.32484081E+02  0.19714990E-09
  0.33966514E+02  0.19815894E-09
  0.35516599E+02  0.19917407E-09
  0.37137423E+02  0.20017949E-09
  0.38832214E+02  0.20115987E-09
  0.40604349E+02  0.20210047E-09
  0.42457356E+02  0.20298375E-09
  0.44394926E+02  0.20379068E-09
  0.46420918E+02  0.20450265E-09
  0.48539368E+02  0.20509864E-09
  0.50754495E+02  0.20555718E-09
  0.53070711E+02  0.20586082E-09
  0.55492628E+02  0.20599194E-09
  0.58025072E+02  0.20593147E-09
  0.60673085E+02  0.20565851E-09
  0.63441942E+02  0.20515552E-09
  0.66337158E+02  0.20441226E-09
  0.69364499E+02  0.20341508E-09
  0.72529995E+02  0.20214743E-09
  0.75839950E+02  0.20059917E-09
  0.79300958E+02  0.19876504E-09
  0.82919910E+02  0.19664008E-09
  0.86704016E+02  0.19422053E-09
  0.90660813E+02  0.19150700E-09
  0.94798180E+02  0.18850541E-09
  0.99124359E+02  0.18522360E-09
  0.10364797E+03  0.18166173E-09
  0.10837801E+03  0.17782715E-09
  0.11332391E+03  0.17374494E-09
  0.11849553E+03  0.16942431E-09
  0.12390315E+03  0.16487945E-09
  0.12955756E+03  0.16013773E-09
  0.13547000E+03  0.15521437E-09
  0.14165227E+03  0.15012928E-09
  0.14811666E+03  0.14491207E-09
  0.15487607E+03  0.13958272E-09
  0.16194394E+03  0.13415512E-09
  0.16933436E+03  0.12867290E-09
  0.17706205E+03  0.12315317E-09
  0.18514240E+03  0.11760210E-09
  0.19359150E+03  0.11206471E-09
  0.20242617E+03  0.10656367E-09
  0.21166403E+03  0.10110349E-09
  0.22132346E+03  0.95712429E-10
  0.23142371E+03  0.90419886E-10
  0.24198488E+03  0.85225306E-10
  0.25302803E+03  0.80151538E-10
  0.26457513E+03  0.75217582E-10
  0.27664920E+03  0.70438588E-10
  0.28927427E+03  0.65813837E-10
  0.30247550E+03  0.61361231E-10
  0.31627917E+03  0.57086914E-10
  0.33071278E+03  0.52993261E-10
  0.34580508E+03  0.49087970E-10
  0.36158613E+03  0.45375235E-10
  0.37808736E+03  0.41854414E-10
  0.39534163E+03  0.38525296E-10
  0.41338331E+03  0.35383658E-10
  0.43224834E+03  0.32434661E-10
  0.45197428E+03  0.29670142E-10
  0.47260044E+03  0.27084264E-10
  0.49416788E+03  0.24672309E-10
  0.51671956E+03  0.22433669E-10
  0.54030041E+03  0.20356301E-10
  0.56495738E+03  0.18435972E-10
  0.59073959E+03  0.16659075E-10
  0.61769839E+03  0.15030485E-10
  0.64588748E+03  0.13533042E-10
  0.67536299E+03  0.12161585E-10
  0.70618363E+03  0.10907352E-10
  0.73841080E+03  0.97660077E-11
  0.77210867E+03  0.87277931E-11
  0.80734438E+03  0.77846459E-11
  0.84418808E+03  0.69313333E-11
  0.88271317E+03  0.61600305E-11
  0.92299639E+03  0.54639650E-11
  0.96511795E+03  0.48395482E-11
  0.10091618E+04  0.42803588E-11
  0.10552155E+04  0.37777423E-11
  0.11033710E+04  0.33280281E-11
  0.11537241E+04  0.29279623E-11
  0.12063751E+04  0.25718509E-11
  0.12614288E+04  0.22544860E-11
  0.13189950E+04  0.19735344E-11
  0.13791882E+04  0.17253393E-11
  0.14421284E+04  0.15053638E-11
  0.15079409E+04  0.13114651E-11
  0.15767568E+04  0.11411576E-11
  0.16487131E+04  0.99113849E-12
  0.17239533E+04  0.85962493E-12
  0.18026270E+04  0.74468667E-12
  0.18848911E+04  0.64395901E-12
  0.19709094E+04  0.55615404E-12
  0.20608532E+04  0.47969900E-12
  0.21549016E+04  0.41307106E-12
  0.22532420E+04  0.35531571E-12
  0.23560703E+04  0.30516572E-12
  0.24635911E+04  0.26175860E-12
  0.25760188E+04  0.22425665E-12
  0.26935771E+04  0.19184337E-12
  0.28165003E+04  0.16394444E-12
  0.29450332E+04  0.13989246E-12
  0.30794318E+04  0.11924267E-12
  0.32199637E+04  0.10149268E-12
  0.33669090E+04  0.86289380E-13
  0.35205601E+04  0.73268291E-13
  0.36812233E+04  0.62148404E-13
  0.38492184E+04  0.52649560E-13
  0.40248800E+04  0.44554664E-13
  0.42085582E+04  0.37652492E-13
  0.44006186E+04  0.31785346E-13
  0.46014438E+04  0.26799756E-13
  0.48114338E+04  0.22573032E-13
  0.50310068E+04  0.18990299E-13
  0.52606002E+04  0.15961419E-13
  0.55006712E+04  0.13402326E-13
  0.57516981E+04  0.11235687E-13
  0.60141807E+04  0.94113573E-14
  0.62886419E+04  0.78792895E-14
  0.65756283E+04  0.65863209E-14
  0.68757115E+04  0.54989267E-14
  0.71894893E+04  0.45883415E-14
  0.75175865E+04  0.38251617E-14
  0.78606566E+04  0.31846935E-14
  0.82193830E+04  0.26486934E-14
  0.85944801E+04  0.22018650E-14
  0.89866950E+04  0.18283717E-14
  0.93968089E+04  0.15170946E-14
  0.98256386E+04  0.12573401E-14
  0.10274038E+05  0.10408516E-14
  0.10742901E+05  0.86123818E-15
  0.11233160E+05  0.71154134E-15
  0.11745793E+05  0.58735574E-15
  0.12281820E+05  0.48509859E-15
  0.12842310E+05  0.40005760E-15
  0.13428377E+05  0.32935119E-15
  0.14041190E+05  0.27101748E-15
  0.14681969E+05  0.22264062E-15
  0.15351991E+05  0.18305035E-15
  0.16052589E+05  0.15040814E-15
  0.16785160E+05  0.12312487E-15
  0.17551162E+05  0.10099539E-15
  0.18352121E+05  0.82519726E-16
  0.19189633E+05  0.67492915E-16
  0.20065365E+05  0.55102989E-16
  0.20981061E+05  0.44988862E-16
  0.21938546E+05  0.36683296E-16
  0.22939727E+05  0.29855574E-16
  0.23986596E+05  0.24297345E-16
  0.25081241E+05  0.19758505E-16
  0.26225840E+05  0.16041183E-16
  0.27422674E+05  0.13032338E-16
  0.28674126E+05  0.10565574E-16
  0.29982690E+05  0.85545808E-17
  0.31350970E+05  0.69206492E-17
  0.32781693E+05  0.55800344E-17
  0.34277707E+05  0.45191632E-17
  0.35841994E+05  0.36406565E-17
  0.37477667E+05  0.29509189E-17
  0.39187986E+05  0.23742430E-17
  0.40976356E+05  0.19071791E-17
  0.42846340E+05  0.15416819E-17
  0.44801661E+05  0.12346712E-17
  0.46846215E+05  0.99433974E-18
  0.48984074E+05  0.79537616E-18
  0.51219495E+05  0.64450686E-18
  0.53556932E+05  0.51442018E-18
  0.56001038E+05  0.41226809E-18
  0.58556683E+05  0.32789874E-18
  0.61228957E+05  0.26315361E-18
  0.64023182E+05  0.21017528E-18
  0.66944923E+05  0.16939408E-18
  0.70000000E+05  0.13426716E-18
  Principal QN n  Azimuthal QN l
               3               2
 Electron Energy Probability dst
  0.10000000E+01  0.29220216E-08
  0.10456357E+01  0.29165028E-08
  0.10933540E+01  0.29108584E-08
  0.11432499E+01  0.29050963E-08
  0.11954229E+01  0.28992249E-08
  0.12499768E+01  0.28932516E-08
  0.13070204E+01  0.28871848E-08
  0.13666671E+01  0.28810339E-08
  0.14290359E+01  0.28748098E-08
  0.14942509E+01  0.28685247E-08
  0.15624421E+01  0.28621923E-08
  0.16337452E+01  0.28558277E-08
  0.17083022E+01  0.28494480E-08
  0.17862617E+01  0.28430716E-08
  0.18677790E+01  0.28367233E-08
  0.19530164E+01  0.28304334E-08
  0.20421436E+01  0.28242366E-08
  0.21353382E+01  0.28181719E-08
  0.22327858E+01  0.28122835E-08
  0.23346805E+01  0.28066209E-08
  0.24412252E+01  0.28012395E-08
  0.25526322E+01  0.27962012E-08
  0.26691232E+01  0.27915684E-08
  0.27909305E+01  0.27874054E-08
  0.29182965E+01  0.27837813E-08
  0.30514749E+01  0.27807708E-08
  0.31907310E+01  0.27784539E-08
  0.33363422E+01  0.27769164E-08
  0.34885984E+01  0.27762503E-08
  0.36478030E+01  0.27765599E-08
  0.38142729E+01  0.27779592E-08
  0.39883398E+01  0.27805708E-08
  0.41703504E+01  0.27845255E-08
  0.43606672E+01  0.27899625E-08
  0.45596692E+01  0.27970298E-08
  0.47677528E+01  0.28058836E-08
  0.49853324E+01  0.28166886E-08
  0.52128414E+01  0.28296168E-08
  0.54507329E+01  0.28448471E-08
  0.56994808E+01  0.28625654E-08
  0.59595804E+01  0.28829738E-08
  0.62315499E+01  0.29062877E-08
  0.65159309E+01  0.29327287E-08
  0.68132898E+01  0.29624974E-08
  0.71242189E+01  0.29957513E-08
  0.74493374E+01  0.30326265E-08
  0.77892930E+01  0.30732966E-08
  0.81447626E+01  0.31180022E-08
  0.85164544E+01  0.31669867E-08
  0.89051085E+01  0.32204547E-08
  0.93114992E+01  0.32785631E-08
  0.97364357E+01  0.33414332E-08
  0.10180765E+02  0.34091512E-08
  0.10645371E+02  0.34818022E-08
  0.11131179E+02  0.35594348E-08
  0.11639158E+02  0.36420345E-08
  0.12170319E+02  0.37295475E-08
  0.12725720E+02  0.38218975E-08
  0.13306467E+02  0.39189241E-08
  0.13913716E+02  0.40203854E-08
  0.14548678E+02  0.41260173E-08
  0.15212617E+02  0.42354573E-08
  0.15906855E+02  0.43482343E-08
  0.16632775E+02  0.44638707E-08
  0.17391823E+02  0.45817863E-08
  0.18185510E+02  0.47012781E-08
  0.19015418E+02  0.48215986E-08
  0.19883200E+02  0.49418545E-08
  0.20790583E+02  0.50610743E-08
  0.21739375E+02  0.51782683E-08
  0.22731466E+02  0.52923100E-08
  0.23768832E+02  0.54021010E-08
  0.24853539E+02  0.55064843E-08
  0.25987747E+02  0.56041886E-08
  0.27173715E+02  0.56938611E-08
  0.28413806E+02  0.57743726E-08
  0.29710489E+02  0.58447032E-08
  0.31066348E+02  0.59034585E-08
  0.32484081E+02  0.59494844E-08
  0.33966514E+02  0.59818891E-08
  0.35516599E+02  0.59997845E-08
  0.37137423E+02  0.60023581E-08
  0.38832214E+02  0.59889946E-08
  0.40604349E+02  0.59592756E-08
  0.42457356E+02  0.59128826E-08
  0.44394926E+02  0.58497350E-08
  0.46420918E+02  0.57700868E-08
  0.48539368E+02  0.56743459E-08
  0.50754495E+02  0.55629437E-08
  0.53070711E+02  0.54365923E-08
  0.55492628E+02  0.52962924E-08
  0.58025072E+02  0.51431133E-08
  0.60673085E+02  0.49783498E-08
  0.63441942E+02  0.48033340E-08
  0.66337158E+02  0.46194462E-08
  0.69364499E+02  0.44284722E-08
  0.72529995E+02  0.42316745E-08
  0.75839950E+02  0.40308447E-08
  0.79300958E+02  0.38274633E-08
  0.82919910E+02  0.36229405E-08
  0.86704016E+02  0.34189366E-08
  0.90660813E+02  0.32165610E-08
  0.94798180E+02  0.30171872E-08
  0.99124359E+02  0.28219220E-08
  0.10364797E+03  0.26316441E-08
  0.10837801E+03  0.24473586E-08
  0.11332391E+03  0.22696880E-08
  0.11849553E+03  0.20991374E-08
  0.12390315E+03  0.19362720E-08
  0.12955756E+03  0.17813967E-08
  0.13547000E+03  0.16346385E-08
  0.14165227E+03  0.14961888E-08
  0.14811666E+03  0.13660530E-08
  0.15487607E+03  0.12441303E-08
  0.16194394E+03  0.11303188E-08
  0.16933436E+03  0.10244213E-08
  0.17706205E+03  0.92620505E-09
  0.18514240E+03  0.83536905E-09
  0.19359150E+03  0.75164836E-09
  0.20242617E+03  0.67468180E-09
  0.21166403E+03  0.60412472E-09
  0.22132346E+03  0.53964932E-09
  0.23142371E+03  0.48091495E-09
  0.24198488E+03  0.42748414E-09
  0.25302803E+03  0.37912254E-09
  0.26457513E+03  0.33556275E-09
  0.27664920E+03  0.29632000E-09
  0.28927427E+03  0.26080389E-09
  0.30247550E+03  0.22887492E-09
  0.31627917E+03  0.20043814E-09
  0.33071278E+03  0.17526347E-09
  0.34580508E+03  0.15295198E-09
  0.36158613E+03  0.13299209E-09
  0.37808736E+03  0.11523519E-09
  0.39534163E+03  0.99646204E-10
  0.41338331E+03  0.86115053E-10
  0.43224834E+03  0.74437333E-10
  0.45197428E+03  0.64291703E-10
  0.47260044E+03  0.55303460E-10
  0.49416788E+03  0.47376617E-10
  0.51671956E+03  0.40480880E-10
  0.54030041E+03  0.34546269E-10
  0.56495738E+03  0.29453292E-10
  0.59073959E+03  0.25037195E-10
  0.61769839E+03  0.21218199E-10
  0.64588748E+03  0.17963589E-10
  0.67536299E+03  0.15215192E-10
  0.70618363E+03  0.12882449E-10
  0.73841080E+03  0.10865045E-10
  0.77210867E+03  0.91338353E-11
  0.80734438E+03  0.76681137E-11
  0.84418808E+03  0.64331824E-11
  0.88271317E+03  0.53825373E-11
  0.92299639E+03  0.44929134E-11
  0.96511795E+03  0.37496625E-11
  0.10091618E+04  0.31295687E-11
  0.10552155E+04  0.26040009E-11
  0.11033710E+04  0.21610234E-11
  0.11537241E+04  0.17921719E-11
  0.12063751E+04  0.14844064E-11
  0.12614288E+04  0.12261227E-11
  0.13189950E+04  0.10121133E-11
  0.13791882E+04  0.83530009E-12
  0.14421284E+04  0.68746700E-12
  0.15079409E+04  0.56494676E-12
  0.15767568E+04  0.46409466E-12
  0.16487131E+04  0.38036884E-12
  0.17239533E+04  0.31138412E-12
  0.18026270E+04  0.25482784E-12
  0.18848911E+04  0.20803401E-12
  0.19709094E+04  0.16966450E-12
  0.20608532E+04  0.13826491E-12
  0.21549016E+04  0.11247301E-12
  0.22532420E+04  0.91473260E-13
  0.23560703E+04  0.74260223E-13
  0.24635911E+04  0.60205690E-13
  0.25760188E+04  0.48777357E-13
  0.26935771E+04  0.39467535E-13
  0.28165003E+04  0.31924844E-13
  0.29450332E+04  0.25768244E-13
  0.30794318E+04  0.20783818E-13
  0.32199637E+04  0.16750353E-13
  0.33669090E+04  0.13498770E-13
  0.35205601E+04  0.10856187E-13
  0.36812233E+04  0.87155678E-14
  0.38492184E+04  0.69904444E-14
  0.40248800E+04  0.56085924E-14
  0.42085582E+04  0.44977679E-14
  0.44006186E+04  0.36048016E-14
  0.46014438E+04  0.28821893E-14
  0.48114338E+04  0.23012925E-14
  0.50310068E+04  0.18366708E-14
  0.52606002E+04  0.14662542E-14
  0.55006712E+04  0.11705314E-14
  0.57516981E+04  0.93272723E-15
  0.60141807E+04  0.74217707E-15
  0.62886419E+04  0.58999426E-15
  0.65756283E+04  0.46851540E-15
  0.68757115E+04  0.37269276E-15
  0.71894893E+04  0.29706968E-15
  0.75175865E+04  0.23569084E-15
  0.78606566E+04  0.18640757E-15
  0.82193830E+04  0.14743448E-15
  0.85944801E+04  0.11680499E-15
  0.89866950E+04  0.92822478E-16
  0.93968089E+04  0.73455823E-16
  0.98256386E+04  0.58068877E-16
  0.10274038E+05  0.45984154E-16
  0.10742901E+05  0.36210133E-16
  0.11233160E+05  0.28548248E-16
  0.11745793E+05  0.22594624E-16
  0.12281820E+05  0.17738251E-16
  0.12842310E+05  0.14031742E-16
  0.13428377E+05  0.11079862E-16
  0.14041190E+05  0.86875187E-17
  0.14681969E+05  0.67777775E-17
  0.15351991E+05  0.53787782E-17
  0.16052589E+05  0.42217576E-17
  0.16785160E+05  0.33115538E-17
  0.17551162E+05  0.25725946E-17
  0.18352121E+05  0.20226038E-17
  0.19189633E+05  0.15678266E-17
  0.20065365E+05  0.12151255E-17
  0.20981061E+05  0.95708671E-18
  0.21938546E+05  0.73962281E-18
  0.22939727E+05  0.57223596E-18
  0.23986596E+05  0.45123960E-18
  0.25081241E+05  0.34781632E-18
  0.26225840E+05  0.26318458E-18
  0.27422674E+05  0.20854152E-18
  0.28674126E+05  0.15955246E-18
  0.29982690E+05  0.12038460E-18
  0.31350970E+05  0.94319895E-19
  0.32781693E+05  0.71924232E-19
  0.34277707E+05  0.56358878E-19
  0.35841994E+05  0.43676211E-19
  0.37477667E+05  0.33199675E-19
  0.39187986E+05  0.25349509E-19
  0.40976356E+05  0.19535813E-19
  0.42846340E+05  0.15750998E-19
  0.44801661E+05  0.11360838E-19
  0.46846215E+05  0.86181175E-20
  0.48984074E+05  0.67987102E-20
  0.51219495E+05  0.53852186E-20
  0.53556932E+05  0.41397066E-20
  0.56001038E+05  0.30223340E-20
  0.58556683E+05  0.22750840E-20
  0.61228957E+05  0.17166023E-20
  0.64023182E+05  0.14329060E-20
  0.66944923E+05  0.10356072E-20
  0.70000000E+05  0.76879107E-21
  Principal QN n  Azimuthal QN l
               4               0
 Electron Energy Probability dst
  0.10000000E+01  0.94468613E-09
  0.10456357E+01  0.91626074E-09
  0.10933540E+01  0.88734441E-09
  0.11432499E+01  0.85796737E-09
  0.11954229E+01  0.82816288E-09
  0.12499768E+01  0.79796713E-09
  0.13070204E+01  0.76741980E-09
  0.13666671E+01  0.73656763E-09
  0.14290359E+01  0.70546201E-09
  0.14942509E+01  0.67415755E-09
  0.15624421E+01  0.64271157E-09
  0.16337452E+01  0.61118341E-09
  0.17083022E+01  0.57963348E-09
  0.17862617E+01  0.54812691E-09
  0.18677790E+01  0.51674148E-09
  0.19530164E+01  0.48555872E-09
  0.20421436E+01  0.45466101E-09
  0.21353382E+01  0.42412993E-09
  0.22327858E+01  0.39404427E-09
  0.23346805E+01  0.36448744E-09
  0.24412252E+01  0.33555770E-09
  0.25526322E+01  0.30735236E-09
  0.26691232E+01  0.27996303E-09
  0.27909305E+01  0.25347197E-09
  0.29182965E+01  0.22795723E-09
  0.30514749E+01  0.20351730E-09
  0.31907310E+01  0.18024761E-09
  0.33363422E+01  0.15822896E-09
  0.34885984E+01  0.13752230E-09
  0.36478030E+01  0.11819130E-09
  0.38142729E+01  0.10031989E-09
  0.39883398E+01  0.83973936E-10
  0.41703504E+01  0.69190814E-10
  0.43606672E+01  0.55993166E-10
  0.45596692E+01  0.44431997E-10
  0.47677528E+01  0.34538802E-10
  0.49853324E+01  0.26306593E-10
  0.52128414E+01  0.19716495E-10
  0.54507329E+01  0.14779953E-10
  0.56994808E+01  0.11477612E-10
  0.59595804E+01  0.97464376E-11
  0.62315499E+01  0.95360516E-11
  0.65159309E+01  0.10792794E-10
  0.68132898E+01  0.13432577E-10
  0.71242189E+01  0.17377447E-10
  0.74493374E+01  0.22522772E-10
  0.77892930E+01  0.28767868E-10
  0.81447626E+01  0.35989002E-10
  0.85164544E+01  0.44078763E-10
  0.89051085E+01  0.52902655E-10
  0.93114992E+01  0.62322567E-10
  0.97364357E+01  0.72220707E-10
  0.10180765E+02  0.82448039E-10
  0.10645371E+02  0.92874521E-10
  0.11131179E+02  0.10337556E-09
  0.11639158E+02  0.11381336E-09
  0.12170319E+02  0.12407367E-09
  0.12725720E+02  0.13403242E-09
  0.13306467E+02  0.14358340E-09
  0.13913716E+02  0.15263017E-09
  0.14548678E+02  0.16108213E-09
  0.15212617E+02  0.16886328E-09
  0.15906855E+02  0.17590446E-09
  0.16632775E+02  0.18215328E-09
  0.17391823E+02  0.18756731E-09
  0.18185510E+02  0.19211617E-09
  0.19015418E+02  0.19578178E-09
  0.19883200E+02  0.19855648E-09
  0.20790583E+02  0.20044509E-09
  0.21739375E+02  0.20146073E-09
  0.22731466E+02  0.20162673E-09
  0.23768832E+02  0.20097470E-09
  0.24853539E+02  0.19954120E-09
  0.25987747E+02  0.19737174E-09
  0.27173715E+02  0.19451776E-09
  0.28413806E+02  0.19102889E-09
  0.29710489E+02  0.18696916E-09
  0.31066348E+02  0.18240257E-09
  0.32484081E+02  0.17737498E-09
  0.33966514E+02  0.17195522E-09
  0.35516599E+02  0.16620532E-09
  0.37137423E+02  0.16018856E-09
  0.38832214E+02  0.15397036E-09
  0.40604349E+02  0.14758978E-09
  0.42457356E+02  0.14110210E-09
  0.44394926E+02  0.13456542E-09
  0.46420918E+02  0.12801568E-09
  0.48539368E+02  0.12149238E-09
  0.50754495E+02  0.11504719E-09
  0.53070711E+02  0.10869456E-09
  0.55492628E+02  0.10247525E-09
  0.58025072E+02  0.96418492E-10
  0.60673085E+02  0.90521934E-10
  0.63441942E+02  0.84845217E-10
  0.66337158E+02  0.79342557E-10
  0.69364499E+02  0.74068663E-10
  0.72529995E+02  0.69044483E-10
  0.75839950E+02  0.64227801E-10
  0.79300958E+02  0.59667617E-10
  0.82919910E+02  0.55320634E-10
  0.86704016E+02  0.51218961E-10
  0.90660813E+02  0.47352571E-10
  0.94798180E+02  0.43707460E-10
  0.99124359E+02  0.40287679E-10
  0.10364797E+03  0.37084508E-10
  0.10837801E+03  0.34086892E-10
  0.11332391E+03  0.31292615E-10
  0.11849553E+03  0.28694057E-10
  0.12390315E+03  0.26286468E-10
  0.12955756E+03  0.24060505E-10
  0.13547000E+03  0.21997757E-10
  0.14165227E+03  0.20074421E-10
  0.14811666E+03  0.18287014E-10
  0.15487607E+03  0.16637939E-10
  0.16194394E+03  0.15125825E-10
  0.16933436E+03  0.13744480E-10
  0.17706205E+03  0.12481647E-10
  0.18514240E+03  0.11317908E-10
  0.19359150E+03  0.10240367E-10
  0.20242617E+03  0.92510720E-11
  0.21166403E+03  0.83513998E-11
  0.22132346E+03  0.75403246E-11
  0.23142371E+03  0.68137615E-11
  0.24198488E+03  0.61637822E-11
  0.25302803E+03  0.55776829E-11
  0.26457513E+03  0.50383219E-11
  0.27664920E+03  0.45388654E-11
  0.28927427E+03  0.40804346E-11
  0.30247550E+03  0.36633573E-11
  0.31627917E+03  0.32867572E-11
  0.33071278E+03  0.29482313E-11
  0.34580508E+03  0.26434657E-11
  0.36158613E+03  0.23668547E-11
  0.37808736E+03  0.21168123E-11
  0.39534163E+03  0.18929669E-11
  0.41338331E+03  0.16940347E-11
  0.43224834E+03  0.15175834E-11
  0.45197428E+03  0.13597556E-11
  0.47260044E+03  0.12160620E-11
  0.49416788E+03  0.10855057E-11
  0.51671956E+03  0.96794594E-12
  0.54030041E+03  0.86279686E-12
  0.56495738E+03  0.76891344E-12
  0.59073959E+03  0.68462687E-12
  0.61769839E+03  0.60913317E-12
  0.64588748E+03  0.54207020E-12
  0.67536299E+03  0.48271941E-12
  0.70618363E+03  0.42990959E-12
  0.73841080E+03  0.38232835E-12
  0.77210867E+03  0.33964179E-12
  0.80734438E+03  0.30161994E-12
  0.84418808E+03  0.26782059E-12
  0.88271317E+03  0.23761671E-12
  0.92299639E+03  0.21069700E-12
  0.96511795E+03  0.18684892E-12
  0.10091618E+04  0.16570359E-12
  0.10552155E+04  0.14678926E-12
  0.11033710E+04  0.12991806E-12
  0.11537241E+04  0.11494969E-12
  0.12063751E+04  0.10164597E-12
  0.12614288E+04  0.89791660E-13
  0.13189950E+04  0.79293442E-13
  0.13791882E+04  0.70008561E-13
  0.14421284E+04  0.61760083E-13
  0.15079409E+04  0.54459905E-13
  0.15767568E+04  0.48005571E-13
  0.16487131E+04  0.42265548E-13
  0.17239533E+04  0.37180886E-13
  0.18026270E+04  0.32695509E-13
  0.18848911E+04  0.28735986E-13
  0.19709094E+04  0.25251625E-13
  0.20608532E+04  0.22175797E-13
  0.21549016E+04  0.19449153E-13
  0.22532420E+04  0.17044702E-13
  0.23560703E+04  0.14926276E-13
  0.24635911E+04  0.13066851E-13
  0.25760188E+04  0.11437228E-13
  0.26935771E+04  0.10006906E-13
  0.28165003E+04  0.87507132E-14
  0.29450332E+04  0.76412234E-14
  0.30794318E+04  0.66676644E-14
  0.32199637E+04  0.58183435E-14
  0.33669090E+04  0.50771312E-14
  0.35205601E+04  0.44235958E-14
  0.36812233E+04  0.38490342E-14
  0.38492184E+04  0.33487210E-14
  0.40248800E+04  0.29136551E-14
  0.42085582E+04  0.25321337E-14
  0.44006186E+04  0.21990897E-14
  0.46014438E+04  0.19102430E-14
  0.48114338E+04  0.16585706E-14
  0.50310068E+04  0.14379144E-14
  0.52606002E+04  0.12458947E-14
  0.55006712E+04  0.10793284E-14
  0.57516981E+04  0.93422736E-15
  0.60141807E+04  0.80780578E-15
  0.62886419E+04  0.69794041E-15
  0.65756283E+04  0.60298521E-15
  0.68757115E+04  0.52065521E-15
  0.71894893E+04  0.44907942E-15
  0.75175865E+04  0.38721274E-15
  0.78606566E+04  0.33380456E-15
  0.82193830E+04  0.28742142E-15
  0.85944801E+04  0.24709934E-15
  0.89866950E+04  0.21259102E-15
  0.93968089E+04  0.18276593E-15
  0.98256386E+04  0.15688119E-15
  0.10274038E+05  0.13458835E-15
  0.10742901E+05  0.11545210E-15
  0.11233160E+05  0.98942832E-16
  0.11745793E+05  0.84776845E-16
  0.12281820E+05  0.72547665E-16
  0.12842310E+05  0.62027841E-16
  0.13428377E+05  0.53017398E-16
  0.14041190E+05  0.45311343E-16
  0.14681969E+05  0.38671281E-16
  0.15351991E+05  0.32994173E-16
  0.16052589E+05  0.28145706E-16
  0.16785160E+05  0.23937461E-16
  0.17551162E+05  0.20404978E-16
  0.18352121E+05  0.17345295E-16
  0.19189633E+05  0.14737172E-16
  0.20065365E+05  0.12524176E-16
  0.20981061E+05  0.10634677E-16
  0.21938546E+05  0.90218746E-17
  0.22939727E+05  0.76361240E-17
  0.23986596E+05  0.64646912E-17
  0.25081241E+05  0.54728033E-17
  0.26225840E+05  0.46243672E-17
  0.27422674E+05  0.39118202E-17
  0.28674126E+05  0.32926560E-17
  0.29982690E+05  0.27814101E-17
  0.31350970E+05  0.23439936E-17
  0.32781693E+05  0.19751371E-17
  0.34277707E+05  0.16642114E-17
  0.35841994E+05  0.13936803E-17
  0.37477667E+05  0.11766140E-17
  0.39187986E+05  0.98190716E-18
  0.40976356E+05  0.82932598E-18
  0.42846340E+05  0.69208657E-18
  0.44801661E+05  0.58030593E-18
  0.46846215E+05  0.48551826E-18
  0.48984074E+05  0.40684579E-18
  0.51219495E+05  0.34077893E-18
  0.53556932E+05  0.28249371E-18
  0.56001038E+05  0.23798736E-18
  0.58556683E+05  0.19626404E-18
  0.61228957E+05  0.16538199E-18
  0.64023182E+05  0.13600202E-18
  0.66944923E+05  0.11463626E-18
  0.70000000E+05  0.94057710E-19
  Principal QN n  Azimuthal QN l
               4               1
 Electron Energy Probability dst
  0.10000000E+01  0.22472284E-06
  0.10456357E+01  0.22048286E-06
  0.10933540E+01  0.21614502E-06
  0.11432499E+01  0.21171160E-06
  0.11954229E+01  0.20718466E-06
  0.12499768E+01  0.20256654E-06
  0.13070204E+01  0.19785993E-06
  0.13666671E+01  0.19306793E-06
  0.14290359E+01  0.18819503E-06
  0.14942509E+01  0.18324669E-06
  0.15624421E+01  0.17822882E-06
  0.16337452E+01  0.17314775E-06
  0.17083022E+01  0.16800986E-06
  0.17862617E+01  0.16282153E-06
  0.18677790E+01  0.15758968E-06
  0.19530164E+01  0.15232213E-06
  0.20421436E+01  0.14702754E-06
  0.21353382E+01  0.14171510E-06
  0.22327858E+01  0.13639345E-06
  0.23346805E+01  0.13107106E-06
  0.24412252E+01  0.12575758E-06
  0.25526322E+01  0.12046289E-06
  0.26691232E+01  0.11519825E-06
  0.27909305E+01  0.10997551E-06
  0.29182965E+01  0.10480607E-06
  0.30514749E+01  0.99699934E-07
  0.31907310E+01  0.94666597E-07
  0.33363422E+01  0.89714459E-07
  0.34885984E+01  0.84851775E-07
  0.36478030E+01  0.80089577E-07
  0.38142729E+01  0.75438460E-07
  0.39883398E+01  0.70908083E-07
  0.41703504E+01  0.66507371E-07
  0.43606672E+01  0.62242795E-07
  0.45596692E+01  0.58121326E-07
  0.47677528E+01  0.54148836E-07
  0.49853324E+01  0.50329752E-07
  0.52128414E+01  0.46669026E-07
  0.54507329E+01  0.43168875E-07
  0.56994808E+01  0.39832822E-07
  0.59595804E+01  0.36662071E-07
  0.62315499E+01  0.33658338E-07
  0.65159309E+01  0.30821772E-07
  0.68132898E+01  0.28151210E-07
  0.71242189E+01  0.25644635E-07
  0.74493374E+01  0.23299112E-07
  0.77892930E+01  0.21111178E-07
  0.81447626E+01  0.19077178E-07
  0.85164544E+01  0.17191923E-07
  0.89051085E+01  0.15450228E-07
  0.93114992E+01  0.13845951E-07
  0.97364357E+01  0.12373526E-07
  0.10180765E+02  0.11026474E-07
  0.10645371E+02  0.97981866E-08
  0.11131179E+02  0.86819593E-08
  0.11639158E+02  0.76708576E-08
  0.12170319E+02  0.67580809E-08
  0.12725720E+02  0.59367986E-08
  0.13306467E+02  0.52002908E-08
  0.13913716E+02  0.45420662E-08
  0.14548678E+02  0.39556988E-08
  0.15212617E+02  0.34350856E-08
  0.15906855E+02  0.29744904E-08
  0.16632775E+02  0.25682919E-08
  0.17391823E+02  0.22112480E-08
  0.18185510E+02  0.18984951E-08
  0.19015418E+02  0.16254666E-08
  0.19883200E+02  0.13879951E-08
  0.20790583E+02  0.11820936E-08
  0.21739375E+02  0.10041376E-08
  0.22731466E+02  0.85096461E-09
  0.23768832E+02  0.71952622E-09
  0.24853539E+02  0.60715299E-09
  0.25987747E+02  0.51142696E-09
  0.27173715E+02  0.43016209E-09
  0.28413806E+02  0.36142561E-09
  0.29710489E+02  0.30348425E-09
  0.31066348E+02  0.25483057E-09
  0.32484081E+02  0.21412250E-09
  0.33966514E+02  0.18016000E-09
  0.35516599E+02  0.15195723E-09
  0.37137423E+02  0.12857563E-09
  0.38832214E+02  0.10929250E-09
  0.40604349E+02  0.93397667E-10
  0.42457356E+02  0.80358840E-10
  0.44394926E+02  0.69662889E-10
  0.46420918E+02  0.60917124E-10
  0.48539368E+02  0.53811594E-10
  0.50754495E+02  0.47997494E-10
  0.53070711E+02  0.43113454E-10
  0.55492628E+02  0.38990759E-10
  0.58025072E+02  0.35573903E-10
  0.60673085E+02  0.32836977E-10
  0.63441942E+02  0.30728267E-10
  0.66337158E+02  0.29162940E-10
  0.69364499E+02  0.28015369E-10
  0.72529995E+02  0.27110047E-10
  0.75839950E+02  0.26223607E-10
  0.79300958E+02  0.25231335E-10
  0.82919910E+02  0.24128286E-10
  0.86704016E+02  0.22920526E-10
  0.90660813E+02  0.21617905E-10
  0.94798180E+02  0.20234915E-10
  0.99124359E+02  0.18791689E-10
  0.10364797E+03  0.17315193E-10
  0.10837801E+03  0.15840613E-10
  0.11332391E+03  0.14412994E-10
  0.11849553E+03  0.13088660E-10
  0.12390315E+03  0.11910008E-10
  0.12955756E+03  0.10883798E-10
  0.13547000E+03  0.10010525E-10
  0.14165227E+03  0.92864189E-11
  0.14811666E+03  0.87023220E-11
  0.15487607E+03  0.82423544E-11
  0.16194394E+03  0.78823276E-11
  0.16933436E+03  0.75878701E-11
  0.17706205E+03  0.73122123E-11
  0.18514240E+03  0.69977690E-11
  0.19359150E+03  0.66210126E-11
  0.20242617E+03  0.61871170E-11
  0.21166403E+03  0.57046197E-11
  0.22132346E+03  0.51856190E-11
  0.23142371E+03  0.46465380E-11
  0.24198488E+03  0.41090224E-11
  0.25302803E+03  0.36009962E-11
  0.26457513E+03  0.31555224E-11
  0.27664920E+03  0.27858096E-11
  0.28927427E+03  0.24882417E-11
  0.30247550E+03  0.22557765E-11
  0.31627917E+03  0.20774147E-11
  0.33071278E+03  0.19372974E-11
  0.34580508E+03  0.18136404E-11
  0.36158613E+03  0.16818655E-11
  0.37808736E+03  0.15369879E-11
  0.39534163E+03  0.13830484E-11
  0.41338331E+03  0.12254781E-11
  0.43224834E+03  0.10713717E-11
  0.45197428E+03  0.92981998E-12
  0.47260044E+03  0.81004688E-12
  0.49416788E+03  0.71279895E-12
  0.51671956E+03  0.63525659E-12
  0.54030041E+03  0.57318673E-12
  0.56495738E+03  0.52062594E-12
  0.59073959E+03  0.47025825E-12
  0.61769839E+03  0.41978549E-12
  0.64588748E+03  0.37038656E-12
  0.67536299E+03  0.32358765E-12
  0.70618363E+03  0.28128891E-12
  0.73841080E+03  0.24521435E-12
  0.77210867E+03  0.21514328E-12
  0.80734438E+03  0.19008608E-12
  0.84418808E+03  0.16860667E-12
  0.88271317E+03  0.14896062E-12
  0.92299639E+03  0.13066495E-12
  0.96511795E+03  0.11392615E-12
  0.10091618E+04  0.98968700E-13
  0.10552155E+04  0.85979266E-13
  0.11033710E+04  0.74860832E-13
  0.11537241E+04  0.65336918E-13
  0.12063751E+04  0.57004232E-13
  0.12614288E+04  0.49551827E-13
  0.13189950E+04  0.42944857E-13
  0.13791882E+04  0.37146712E-13
  0.14421284E+04  0.32095743E-13
  0.15079409E+04  0.27728184E-13
  0.15767568E+04  0.23949861E-13
  0.16487131E+04  0.20644703E-13
  0.17239533E+04  0.17764597E-13
  0.18026270E+04  0.15269689E-13
  0.18848911E+04  0.13108839E-13
  0.19709094E+04  0.11247409E-13
  0.20608532E+04  0.96408503E-14
  0.21549016E+04  0.82486188E-14
  0.22532420E+04  0.70498460E-14
  0.23560703E+04  0.60174569E-14
  0.24635911E+04  0.51319449E-14
  0.25760188E+04  0.43735000E-14
  0.26935771E+04  0.37228029E-14
  0.28165003E+04  0.31660759E-14
  0.29450332E+04  0.26879230E-14
  0.30794318E+04  0.22796615E-14
  0.32199637E+04  0.19317574E-14
  0.33669090E+04  0.16360335E-14
  0.35205601E+04  0.13834145E-14
  0.36812233E+04  0.11681309E-14
  0.38492184E+04  0.98524474E-15
  0.40248800E+04  0.83047379E-15
  0.42085582E+04  0.69935375E-15
  0.44006186E+04  0.58857931E-15
  0.46014438E+04  0.49490572E-15
  0.48114338E+04  0.41554828E-15
  0.50310068E+04  0.34820598E-15
  0.52606002E+04  0.29171196E-15
  0.55006712E+04  0.24450541E-15
  0.57516981E+04  0.20469595E-15
  0.60141807E+04  0.17099629E-15
  0.62886419E+04  0.14252782E-15
  0.65756283E+04  0.11876683E-15
  0.68757115E+04  0.98995308E-16
  0.71894893E+04  0.82489499E-16
  0.75175865E+04  0.68655032E-16
  0.78606566E+04  0.57005391E-16
  0.82193830E+04  0.47288472E-16
  0.85944801E+04  0.39284523E-16
  0.89866950E+04  0.32598239E-16
  0.93968089E+04  0.26989173E-16
  0.98256386E+04  0.22308476E-16
  0.10274038E+05  0.18428443E-16
  0.10742901E+05  0.15228134E-16
  0.11233160E+05  0.12583218E-16
  0.11745793E+05  0.10354771E-16
  0.12281820E+05  0.85303568E-17
  0.12842310E+05  0.70364513E-17
  0.13428377E+05  0.57902609E-17
  0.14041190E+05  0.47499410E-17
  0.14681969E+05  0.39046017E-17
  0.15351991E+05  0.32038220E-17
  0.16052589E+05  0.26246575E-17
  0.16785160E+05  0.21526921E-17
  0.17551162E+05  0.17625811E-17
  0.18352121E+05  0.14390539E-17
  0.19189633E+05  0.11770075E-17
  0.20065365E+05  0.96013003E-18
  0.20981061E+05  0.78333487E-18
  0.21938546E+05  0.64038372E-18
  0.22939727E+05  0.51801656E-18
  0.23986596E+05  0.42128019E-18
  0.25081241E+05  0.34350381E-18
  0.26225840E+05  0.27768128E-18
  0.27422674E+05  0.22622542E-18
  0.28674126E+05  0.18307084E-18
  0.29982690E+05  0.14789304E-18
  0.31350970E+05  0.12026384E-18
  0.32781693E+05  0.96385020E-19
  0.34277707E+05  0.78355489E-19
  0.35841994E+05  0.62827616E-19
  0.37477667E+05  0.51279209E-19
  0.39187986E+05  0.41017421E-19
  0.40976356E+05  0.32997143E-19
  0.42846340E+05  0.26485482E-19
  0.44801661E+05  0.21156611E-19
  0.46846215E+05  0.17266853E-19
  0.48984074E+05  0.13628044E-19
  0.51219495E+05  0.11128827E-19
  0.53556932E+05  0.88083917E-20
  0.56001038E+05  0.71360565E-20
  0.58556683E+05  0.56225265E-20
  0.61228957E+05  0.45462293E-20
  0.64023182E+05  0.36131106E-20
  0.66944923E+05  0.29141784E-20
  0.70000000E+05  0.23035401E-20


==> anc/I.dat <==
  Principal QN n  Azimuthal QN l
               1               0
 Electron Energy Probability dst
  0.10000000E+01  0.11237624E-13
  0.10456357E+01  0.11239291E-13
  0.10933540E+01  0.11241017E-13
  0.11432499E+01  0.11242801E-13
  0.11954229E+01  0.11244646E-13
  0.12499768E+01  0.11246552E-13
  0.13070204E+01  0.11248520E-13
  0.13666671E+01  0.11250551E-13
  0.14290359E+01  0.11252644E-13
  0.14942509E+01  0.11254800E-13
  0.15624421E+01  0.11257019E-13
  0.16337452E+01  0.11259302E-13
  0.17083022E+01  0.11261646E-13
  0.17862617E+01  0.11264053E-13
  0.18677790E+01  0.11266519E-13
  0.19530164E+01  0.11269045E-13
  0.20421436E+01  0.11271628E-13
  0.21353382E+01  0.11274265E-13
  0.22327858E+01  0.11276955E-13
  0.23346805E+01  0.11279692E-13
  0.24412252E+01  0.11282474E-13
  0.25526322E+01  0.11285296E-13
  0.26691232E+01  0.11288152E-13
  0.27909305E+01  0.11291035E-13
  0.29182965E+01  0.11293939E-13
  0.30514749E+01  0.11296856E-13
  0.31907310E+01  0.11299776E-13
  0.33363422E+01  0.11302689E-13
  0.34885984E+01  0.11305583E-13
  0.36478030E+01  0.11308447E-13
  0.38142729E+01  0.11311266E-13
  0.39883398E+01  0.11314024E-13
  0.41703504E+01  0.11316704E-13
  0.43606672E+01  0.11319288E-13
  0.45596692E+01  0.11321755E-13
  0.47677528E+01  0.11324082E-13
  0.49853324E+01  0.11326247E-13
  0.52128414E+01  0.11328222E-13
  0.54507329E+01  0.11329979E-13
  0.56994808E+01  0.11331488E-13
  0.59595804E+01  0.11332718E-13
  0.62315499E+01  0.11333634E-13
  0.65159309E+01  0.11334199E-13
  0.68132898E+01  0.11334377E-13
  0.71242189E+01  0.11334126E-13
  0.74493374E+01  0.11333407E-13
  0.77892930E+01  0.11332176E-13
  0.81447626E+01  0.11330390E-13
  0.85164544E+01  0.11328006E-13
  0.89051085E+01  0.11324982E-13
  0.93114992E+01  0.11321275E-13
  0.97364357E+01  0.11316845E-13
  0.10180765E+02  0.11311658E-13
  0.10645371E+02  0.11305681E-13
  0.11131179E+02  0.11298891E-13
  0.11639158E+02  0.11291274E-13
  0.12170319E+02  0.11282825E-13
  0.12725720E+02  0.11273556E-13
  0.13306467E+02  0.11263499E-13
  0.13913716E+02  0.11252707E-13
  0.14548678E+02  0.11241262E-13
  0.15212617E+02  0.11229283E-13
  0.15906855E+02  0.11216929E-13
  0.16632775E+02  0.11204410E-13
  0.17391823E+02  0.11191999E-13
  0.18185510E+02  0.11179946E-13
  0.19015418E+02  0.11168332E-13
  0.19883200E+02  0.11157206E-13
  0.20790583E+02  0.11146616E-13
  0.21739375E+02  0.11136602E-13
  0.22731466E+02  0.11127197E-13
  0.23768832E+02  0.11118422E-13
  0.24853539E+02  0.11110286E-13
  0.25987747E+02  0.11102775E-13
  0.27173715E+02  0.11095853E-13
  0.28413806E+02  0.11089455E-13
  0.29710489E+02  0.11083476E-13
  0.31066348E+02  0.11077765E-13
  0.32484081E+02  0.11072116E-13
  0.33966514E+02  0.11066253E-13
  0.35516599E+02  0.11059819E-13
  0.37137423E+02  0.11052397E-13
  0.38832214E+02  0.11043848E-13
  0.40604349E+02  0.11034225E-13
  0.42457356E+02  0.11023621E-13
  0.44394926E+02  0.11012173E-13
  0.46420918E+02  0.11000079E-13
  0.48539368E+02  0.10987604E-13
  0.50754495E+02  0.10975097E-13
  0.53070711E+02  0.10963004E-13
  0.55492628E+02  0.10951692E-13
  0.58025072E+02  0.10941207E-13
  0.60673085E+02  0.10931542E-13
  0.63441942E+02  0.10922655E-13
  0.66337158E+02  0.10914472E-13
  0.69364499E+02  0.10906868E-13
  0.72529995E+02  0.10899664E-13
  0.75839950E+02  0.10892610E-13
  0.79300958E+02  0.10885371E-13
  0.82919910E+02  0.10877541E-13
  0.86704016E+02  0.10868977E-13
  0.90660813E+02  0.10859751E-13
  0.94798180E+02  0.10849974E-13
  0.99124359E+02  0.10839802E-13
  0.10364797E+03  0.10829438E-13
  0.10837801E+03  0.10819148E-13
  0.11332391E+03  0.10809225E-13
  0.11849553E+03  0.10799733E-13
  0.12390315E+03  0.10790623E-13
  0.12955756E+03  0.10781814E-13
  0.13547000E+03  0.10773186E-13
  0.14165227E+03  0.10764575E-13
  0.14811666E+03  0.10755763E-13
  0.15487607E+03  0.10746604E-13
  0.16194394E+03  0.10737087E-13
  0.16933436E+03  0.10727208E-13
  0.17706205E+03  0.10716967E-13
  0.18514240E+03  0.10706367E-13
  0.19359150E+03  0.10695413E-13
  0.20242617E+03  0.10684110E-13
  0.21166403E+03  0.10672452E-13
  0.22132346E+03  0.10660432E-13
  0.23142371E+03  0.10648041E-13
  0.24198488E+03  0.10635254E-13
  0.25302803E+03  0.10621993E-13
  0.26457513E+03  0.10608147E-13
  0.27664920E+03  0.10593579E-13
  0.28927427E+03  0.10578121E-13
  0.30247550E+03  0.10561669E-13
  0.31627917E+03  0.10544323E-13
  0.33071278E+03  0.10526258E-13
  0.34580508E+03  0.10507706E-13
  0.36158613E+03  0.10488730E-13
  0.37808736E+03  0.10469085E-13
  0.39534163E+03  0.10448431E-13
  0.41338331E+03  0.10426372E-13
  0.43224834E+03  0.10402822E-13
  0.45197428E+03  0.10377959E-13
  0.47260044E+03  0.10352040E-13
  0.49416788E+03  0.10325343E-13
  0.51671956E+03  0.10297792E-13
  0.54030041E+03  0.10269107E-13
  0.56495738E+03  0.10239039E-13
  0.59073959E+03  0.10207538E-13
  0.61769839E+03  0.10174595E-13
  0.64588748E+03  0.10140210E-13
  0.67536299E+03  0.10104378E-13
  0.70618363E+03  0.10067097E-13
  0.73841080E+03  0.10028391E-13
  0.77210867E+03  0.99883280E-14
  0.80734438E+03  0.99469941E-14
  0.84418808E+03  0.99042961E-14
  0.88271317E+03  0.98599633E-14
  0.92299639E+03  0.98137474E-14
  0.96511795E+03  0.97659153E-14
  0.10091618E+04  0.97168958E-14
  0.10552155E+04  0.96664106E-14
  0.11033710E+04  0.96138226E-14
  0.11537241E+04  0.95589802E-14
  0.12063751E+04  0.95025032E-14
  0.12614288E+04  0.94446596E-14
  0.13189950E+04  0.93847754E-14
  0.13791882E+04  0.93225005E-14
  0.14421284E+04  0.92582622E-14
  0.15079409E+04  0.91922836E-14
  0.15767568E+04  0.91240456E-14
  0.16487131E+04  0.90533652E-14
  0.17239533E+04  0.89804067E-14
  0.18026270E+04  0.89051704E-14
  0.18848911E+04  0.88275433E-14
  0.19709094E+04  0.87474993E-14
  0.20608532E+04  0.86649767E-14
  0.21549016E+04  0.85798199E-14
  0.22532420E+04  0.84920547E-14
  0.23560703E+04  0.84016003E-14
  0.24635911E+04  0.83079733E-14
  0.25760188E+04  0.82114589E-14
  0.26935771E+04  0.81125148E-14
  0.28165003E+04  0.80105730E-14
  0.29450332E+04  0.79057201E-14
  0.30794318E+04  0.77975617E-14
  0.32199637E+04  0.76857462E-14
  0.33669090E+04  0.75715266E-14
  0.35205601E+04  0.74543595E-14
  0.36812233E+04  0.73339755E-14
  0.38492184E+04  0.72105548E-14
  0.40248800E+04  0.70840296E-14
  0.42085582E+04  0.69547684E-14
  0.44006186E+04  0.68226502E-14
  0.46014438E+04  0.66877799E-14
  0.48114338E+04  0.65502630E-14
  0.50310068E+04  0.64101653E-14
  0.52606002E+04  0.62677073E-14
  0.55006712E+04  0.61228594E-14
  0.57516981E+04  0.59758027E-14
  0.60141807E+04  0.58267308E-14
  0.62886419E+04  0.56757235E-14
  0.65756283E+04  0.55230069E-14
  0.68757115E+04  0.53687795E-14
  0.71894893E+04  0.52133103E-14
  0.75175865E+04  0.50564841E-14
  0.78606566E+04  0.48986538E-14
  0.82193830E+04  0.47400835E-14
  0.85944801E+04  0.45809762E-14
  0.89866950E+04  0.44216380E-14
  0.93968089E+04  0.42624754E-14
  0.98256386E+04  0.41033593E-14
  0.10274038E+05  0.39447018E-14
  0.10742901E+05  0.37868516E-14
  0.11233160E+05  0.36300522E-14
  0.11745793E+05  0.34745834E-14
  0.12281820E+05  0.33207548E-14
  0.12842310E+05  0.31687151E-14
  0.13428377E+05  0.30187997E-14
  0.14041190E+05  0.28712730E-14
  0.14681969E+05  0.27264045E-14
  0.15351991E+05  0.25843757E-14
  0.16052589E+05  0.24454644E-14
  0.16785160E+05  0.23098914E-14
  0.17551162E+05  0.21778840E-14
  0.18352121E+05  0.20496089E-14
  0.19189633E+05  0.19252447E-14
  0.20065365E+05  0.18049548E-14
  0.20981061E+05  0.16888584E-14
  0.21938546E+05  0.15771071E-14
  0.22939727E+05  0.14697101E-14
  0.23986596E+05  0.13669173E-14
  0.25081241E+05  0.12686458E-14
  0.26225840E+05  0.11750045E-14
  0.27422674E+05  0.10859365E-14
  0.28674126E+05  0.10014873E-14
  0.29982690E+05  0.92157989E-15
  0.31350970E+05  0.84618408E-15
  0.32781693E+05  0.77526907E-15
  0.34277707E+05  0.70873035E-15
  0.35841994E+05  0.64646368E-15
  0.37477667E+05  0.58832435E-15
  0.39187986E+05  0.53422107E-15
  0.40976356E+05  0.48398130E-15
  0.42846340E+05  0.43745999E-15
  0.44801661E+05  0.39452031E-15
  0.46846215E+05  0.35499335E-15
  0.48984074E+05  0.31869571E-15
  0.51219495E+05  0.28545398E-15
  0.53556932E+05  0.25509987E-15
  0.56001038E+05  0.22744076E-15
  0.58556683E+05  0.20232279E-15
  0.61228957E+05  0.17957247E-15
  0.64023182E+05  0.15902356E-15
  0.66944923E+05  0.14050836E-15
  0.70000000E+05  0.12386775E-15
  Principal QN n  Azimuthal QN l
               2               0
 Electron Energy Probability dst
  0.10000000E+01  0.28543475E-12
  0.10456357E+01  0.28548322E-12
  0.10933540E+01  0.28553319E-12
  0.11432499E+01  0.28558467E-12
  0.11954229E+01  0.28563767E-12
  0.12499768E+01  0.28569218E-12
  0.13070204E+01  0.28574819E-12
  0.13666671E+01  0.28580568E-12
  0.14290359E+01  0.28586462E-12
  0.14942509E+01  0.28592498E-12
  0.15624421E+01  0.28598672E-12
  0.16337452E+01  0.28604977E-12
  0.17083022E+01  0.28611408E-12
  0.17862617E+01  0.28617955E-12
  0.18677790E+01  0.28624609E-12
  0.19530164E+01  0.28631359E-12
  0.20421436E+01  0.28638192E-12
  0.21353382E+01  0.28645093E-12
  0.22327858E+01  0.28652044E-12
  0.23346805E+01  0.28659027E-12
  0.24412252E+01  0.28666018E-12
  0.25526322E+01  0.28672994E-12
  0.26691232E+01  0.28679927E-12
  0.27909305E+01  0.28686786E-12
  0.29182965E+01  0.28693538E-12
  0.30514749E+01  0.28700143E-12
  0.31907310E+01  0.28706562E-12
  0.33363422E+01  0.28712748E-12
  0.34885984E+01  0.28718651E-12
  0.36478030E+01  0.28724217E-12
  0.38142729E+01  0.28729387E-12
  0.39883398E+01  0.28734095E-12
  0.41703504E+01  0.28738274E-12
  0.43606672E+01  0.28741847E-12
  0.45596692E+01  0.28744736E-12
  0.47677528E+01  0.28746853E-12
  0.49853324E+01  0.28748109E-12
  0.52128414E+01  0.28748407E-12
  0.54507329E+01  0.28747646E-12
  0.56994808E+01  0.28745719E-12
  0.59595804E+01  0.28742516E-12
  0.62315499E+01  0.28737924E-12
  0.65159309E+01  0.28731826E-12
  0.68132898E+01  0.28724107E-12
  0.71242189E+01  0.28714648E-12
  0.74493374E+01  0.28703336E-12
  0.77892930E+01  0.28690062E-12
  0.81447626E+01  0.28674725E-12
  0.85164544E+01  0.28657237E-12
  0.89051085E+01  0.28637526E-12
  0.93114992E+01  0.28615544E-12
  0.97364357E+01  0.28591268E-12
  0.10180765E+02  0.28564718E-12
  0.10645371E+02  0.28535956E-12
  0.11131179E+02  0.28505104E-12
  0.11639158E+02  0.28472356E-12
  0.12170319E+02  0.28437993E-12
  0.12725720E+02  0.28402404E-12
  0.13306467E+02  0.28366103E-12
  0.13913716E+02  0.28329762E-12
  0.14548678E+02  0.28294235E-12
  0.15212617E+02  0.28260315E-12
  0.15906855E+02  0.28228179E-12
  0.16632775E+02  0.28197856E-12
  0.17391823E+02  0.28169321E-12
  0.18185510E+02  0.28142474E-12
  0.19015418E+02  0.28117130E-12
  0.19883200E+02  0.28092989E-12
  0.20790583E+02  0.28069618E-12
  0.21739375E+02  0.28046415E-12
  0.22731466E+02  0.28022574E-12
  0.23768832E+02  0.27997084E-12
  0.24853539E+02  0.27969363E-12
  0.25987747E+02  0.27939339E-12
  0.27173715E+02  0.27906978E-12
  0.28413806E+02  0.27872275E-12
  0.29710489E+02  0.27835263E-12
  0.31066348E+02  0.27796019E-12
  0.32484081E+02  0.27754678E-12
  0.33966514E+02  0.27711445E-12
  0.35516599E+02  0.27666608E-12
  0.37137423E+02  0.27620558E-12
  0.38832214E+02  0.27573807E-12
  0.40604349E+02  0.27527016E-12
  0.42457356E+02  0.27480985E-12
  0.44394926E+02  0.27436089E-12
  0.46420918E+02  0.27392215E-12
  0.48539368E+02  0.27349141E-12
  0.50754495E+02  0.27306532E-12
  0.53070711E+02  0.27263914E-12
  0.55492628E+02  0.27220637E-12
  0.58025072E+02  0.27175866E-12
  0.60673085E+02  0.27129061E-12
  0.63441942E+02  0.27080187E-12
  0.66337158E+02  0.27029253E-12
  0.69364499E+02  0.26976293E-12
  0.72529995E+02  0.26921370E-12
  0.75839950E+02  0.26864586E-12
  0.79300958E+02  0.26806082E-12
  0.82919910E+02  0.26746054E-12
  0.86704016E+02  0.26684703E-12
  0.90660813E+02  0.26622011E-12
  0.94798180E+02  0.26557865E-12
  0.99124359E+02  0.26492113E-12
  0.10364797E+03  0.26424559E-12
  0.10837801E+03  0.26354955E-12
  0.11332391E+03  0.26283124E-12
  0.11849553E+03  0.26209003E-12
  0.12390315E+03  0.26132535E-12
  0.12955756E+03  0.26053656E-12
  0.13547000E+03  0.25972294E-12
  0.14165227E+03  0.25888370E-12
  0.14811666E+03  0.25801775E-12
  0.15487607E+03  0.25712345E-12
  0.16194394E+03  0.25619882E-12
  0.16933436E+03  0.25524147E-12
  0.17706205E+03  0.25424864E-12
  0.18514240E+03  0.25321824E-12
  0.19359150E+03  0.25214845E-12
  0.20242617E+03  0.25103725E-12
  0.21166403E+03  0.24988235E-12
  0.22132346E+03  0.24868152E-12
  0.23142371E+03  0.24743339E-12
  0.24198488E+03  0.24613685E-12
  0.25302803E+03  0.24479090E-12
  0.26457513E+03  0.24339442E-12
  0.27664920E+03  0.24194560E-12
  0.28927427E+03  0.24044243E-12
  0.30247550E+03  0.23888274E-12
  0.31627917E+03  0.23726457E-12
  0.33071278E+03  0.23558637E-12
  0.34580508E+03  0.23384665E-12
  0.36158613E+03  0.23204407E-12
  0.37808736E+03  0.23017804E-12
  0.39534163E+03  0.22824850E-12
  0.41338331E+03  0.22625535E-12
  0.43224834E+03  0.22419600E-12
  0.45197428E+03  0.22206622E-12
  0.47260044E+03  0.21986127E-12
  0.49416788E+03  0.21757946E-12
  0.51671956E+03  0.21522207E-12
  0.54030041E+03  0.21279026E-12
  0.56495738E+03  0.21028294E-12
  0.59073959E+03  0.20769849E-12
  0.61769839E+03  0.20503690E-12
  0.64588748E+03  0.20230316E-12
  0.67536299E+03  0.19950210E-12
  0.70618363E+03  0.19663033E-12
  0.73841080E+03  0.19368128E-12
  0.77210867E+03  0.19065308E-12
  0.80734438E+03  0.18755583E-12
  0.84418808E+03  0.18439473E-12
  0.88271317E+03  0.18116606E-12
  0.92299639E+03  0.17786576E-12
  0.96511795E+03  0.17449828E-12
  0.10091618E+04  0.17106974E-12
  0.10552155E+04  0.16758242E-12
  0.11033710E+04  0.16403786E-12
  0.11537241E+04  0.16043529E-12
  0.12063751E+04  0.15677845E-12
  0.12614288E+04  0.15307707E-12
  0.13189950E+04  0.14933402E-12
  0.13791882E+04  0.14554128E-12
  0.14421284E+04  0.14170954E-12
  0.15079409E+04  0.13785189E-12
  0.15767568E+04  0.13396173E-12
  0.16487131E+04  0.13004163E-12
  0.17239533E+04  0.12610307E-12
  0.18026270E+04  0.12214983E-12
  0.18848911E+04  0.11818787E-12
  0.19709094E+04  0.11422586E-12
  0.20608532E+04  0.11026451E-12
  0.21549016E+04  0.10630901E-12
  0.22532420E+04  0.10236784E-12
  0.23560703E+04  0.98446602E-13
  0.24635911E+04  0.94547352E-13
  0.25760188E+04  0.90680594E-13
  0.26935771E+04  0.86855293E-13
  0.28165003E+04  0.83073108E-13
  0.29450332E+04  0.79340667E-13
  0.30794318E+04  0.75664176E-13
  0.32199637E+04  0.72043530E-13
  0.33669090E+04  0.68494295E-13
  0.35205601E+04  0.65021077E-13
  0.36812233E+04  0.61624448E-13
  0.38492184E+04  0.58316434E-13
  0.40248800E+04  0.55082587E-13
  0.42085582E+04  0.51945959E-13
  0.44006186E+04  0.48913205E-13
  0.46014438E+04  0.45978407E-13
  0.48114338E+04  0.43140038E-13
  0.50310068E+04  0.40412117E-13
  0.52606002E+04  0.37789137E-13
  0.55006712E+04  0.35273513E-13
  0.57516981E+04  0.32868103E-13
  0.60141807E+04  0.30572167E-13
  0.62886419E+04  0.28385551E-13
  0.65756283E+04  0.26307939E-13
  0.68757115E+04  0.24338481E-13
  0.71894893E+04  0.22475289E-13
  0.75175865E+04  0.20716834E-13
  0.78606566E+04  0.19060807E-13
  0.82193830E+04  0.17505107E-13
  0.85944801E+04  0.16046782E-13
  0.89866950E+04  0.14683141E-13
  0.93968089E+04  0.13410982E-13
  0.98256386E+04  0.12226357E-13
  0.10274038E+05  0.11126017E-13
  0.10742901E+05  0.10105204E-13
  0.11233160E+05  0.91628972E-14
  0.11745793E+05  0.82929188E-14
  0.12281820E+05  0.74922261E-14
  0.12842310E+05  0.67564114E-14
  0.13428377E+05  0.60820270E-14
  0.14041190E+05  0.54652962E-14
  0.14681969E+05  0.49024797E-14
  0.15351991E+05  0.43898856E-14
  0.16052589E+05  0.39240259E-14
  0.16785160E+05  0.35016927E-14
  0.17551162E+05  0.31193777E-14
  0.18352121E+05  0.27740652E-14
  0.19189633E+05  0.24629147E-14
  0.20065365E+05  0.21829590E-14
  0.20981061E+05  0.19315615E-14
  0.21938546E+05  0.17063246E-14
  0.22939727E+05  0.15049474E-14
  0.23986596E+05  0.13252061E-14
  0.25081241E+05  0.11650224E-14
  0.26225840E+05  0.10226074E-14
  0.27422674E+05  0.89613382E-15
  0.28674126E+05  0.78415698E-15
  0.29982690E+05  0.68508448E-15
  0.31350970E+05  0.59762246E-15
  0.32781693E+05  0.52051452E-15
  0.34277707E+05  0.45270319E-15
  0.35841994E+05  0.39312753E-15
  0.37477667E+05  0.34087948E-15
  0.39187986E+05  0.29516315E-15
  0.40976356E+05  0.25520137E-15
  0.42846340E+05  0.22032187E-15
  0.44801661E+05  0.18993811E-15
  0.46846215E+05  0.16351731E-15
  0.48984074E+05  0.14057447E-15
  0.51219495E+05  0.12067627E-15
  0.53556932E+05  0.10345310E-15
  0.56001038E+05  0.88566724E-16
  0.58556683E+05  0.75714221E-16
  0.61228957E+05  0.64633355E-16
  0.64023182E+05  0.55106102E-16
  0.66944923E+05  0.46917792E-16
  0.70000000E+05  0.39892915E-16
  Principal QN n  Azimuthal QN l
               2               1
 Electron Energy Probability dst
  0.10000000E+01  0.14976593E-11
  0.10456357E+01  0.15044145E-11
  0.10933540E+01  0.15114177E-11
  0.11432499E+01  0.15186749E-11
  0.11954229E+01  0.15261917E-11
  0.12499768E+01  0.15339739E-11
  0.13070204E+01  0.15420266E-11
  0.13666671E+01  0.15503547E-11
  0.14290359E+01  0.15589627E-11
  0.14942509E+01  0.15678548E-11
  0.15624421E+01  0.15770343E-11
  0.16337452E+01  0.15865042E-11
  0.17083022E+01  0.15962666E-11
  0.17862617E+01  0.16063229E-11
  0.18677790E+01  0.16166736E-11
  0.19530164E+01  0.16273181E-11
  0.20421436E+01  0.16382547E-11
  0.21353382E+01  0.16494803E-11
  0.22327858E+01  0.16609908E-11
  0.23346805E+01  0.16727801E-11
  0.24412252E+01  0.16848407E-11
  0.25526322E+01  0.16971631E-11
  0.26691232E+01  0.17097358E-11
  0.27909305E+01  0.17225450E-11
  0.29182965E+01  0.17355748E-11
  0.30514749E+01  0.17488062E-11
  0.31907310E+01  0.17622180E-11
  0.33363422E+01  0.17757855E-11
  0.34885984E+01  0.17894812E-11
  0.36478030E+01  0.18032738E-11
  0.38142729E+01  0.18171288E-11
  0.39883398E+01  0.18310077E-11
  0.41703504E+01  0.18448682E-11
  0.43606672E+01  0.18586638E-11
  0.45596692E+01  0.18723438E-11
  0.47677528E+01  0.18858534E-11
  0.49853324E+01  0.18991333E-11
  0.52128414E+01  0.19121201E-11
  0.54507329E+01  0.19247463E-11
  0.56994808E+01  0.19369404E-11
  0.59595804E+01  0.19486274E-11
  0.62315499E+01  0.19597296E-11
  0.65159309E+01  0.19701665E-11
  0.68132898E+01  0.19798566E-11
  0.71242189E+01  0.19887180E-11
  0.74493374E+01  0.19966704E-11
  0.77892930E+01  0.20036364E-11
  0.81447626E+01  0.20095443E-11
  0.85164544E+01  0.20143311E-11
  0.89051085E+01  0.20179454E-11
  0.93114992E+01  0.20203523E-11
  0.97364357E+01  0.20215382E-11
  0.10180765E+02  0.20215171E-11
  0.10645371E+02  0.20203380E-11
  0.11131179E+02  0.20180934E-11
  0.11639158E+02  0.20149301E-11
  0.12170319E+02  0.20110613E-11
  0.12725720E+02  0.20067812E-11
  0.13306467E+02  0.20024820E-11
  0.13913716E+02  0.19986746E-11
  0.14548678E+02  0.19960110E-11
  0.15212617E+02  0.19950931E-11
  0.15906855E+02  0.19960415E-11
  0.16632775E+02  0.19988586E-11
  0.17391823E+02  0.20035022E-11
  0.18185510E+02  0.20098734E-11
  0.19015418E+02  0.20178029E-11
  0.19883200E+02  0.20270349E-11
  0.20790583E+02  0.20372075E-11
  0.21739375E+02  0.20478299E-11
  0.22731466E+02  0.20582558E-11
  0.23768832E+02  0.20676813E-11
  0.24853539E+02  0.20756280E-11
  0.25987747E+02  0.20820014E-11
  0.27173715E+02  0.20867382E-11
  0.28413806E+02  0.20898000E-11
  0.29710489E+02  0.20911810E-11
  0.31066348E+02  0.20909174E-11
  0.32484081E+02  0.20890977E-11
  0.33966514E+02  0.20858764E-11
  0.35516599E+02  0.20814887E-11
  0.37137423E+02  0.20762692E-11
  0.38832214E+02  0.20706730E-11
  0.40604349E+02  0.20653011E-11
  0.42457356E+02  0.20608969E-11
  0.44394926E+02  0.20578077E-11
  0.46420918E+02  0.20559251E-11
  0.48539368E+02  0.20550582E-11
  0.50754495E+02  0.20549316E-11
  0.53070711E+02  0.20551660E-11
  0.55492628E+02  0.20552571E-11
  0.58025072E+02  0.20545632E-11
  0.60673085E+02  0.20526781E-11
  0.63441942E+02  0.20495870E-11
  0.66337158E+02  0.20453261E-11
  0.69364499E+02  0.20399695E-11
  0.72529995E+02  0.20336390E-11
  0.75839950E+02  0.20265145E-11
  0.79300958E+02  0.20188468E-11
  0.82919910E+02  0.20109730E-11
  0.86704016E+02  0.20032494E-11
  0.90660813E+02  0.19957074E-11
  0.94798180E+02  0.19882450E-11
  0.99124359E+02  0.19807225E-11
  0.10364797E+03  0.19729540E-11
  0.10837801E+03  0.19647040E-11
  0.11332391E+03  0.19558352E-11
  0.11849553E+03  0.19463656E-11
  0.12390315E+03  0.19363380E-11
  0.12955756E+03  0.19258165E-11
  0.13547000E+03  0.19148907E-11
  0.14165227E+03  0.19036805E-11
  0.14811666E+03  0.18922686E-11
  0.15487607E+03  0.18806328E-11
  0.16194394E+03  0.18687299E-11
  0.16933436E+03  0.18565034E-11
  0.17706205E+03  0.18438873E-11
  0.18514240E+03  0.18308598E-11
  0.19359150E+03  0.18174264E-11
  0.20242617E+03  0.18035967E-11
  0.21166403E+03  0.17893846E-11
  0.22132346E+03  0.17748023E-11
  0.23142371E+03  0.17598406E-11
  0.24198488E+03  0.17444824E-11
  0.25302803E+03  0.17287062E-11
  0.26457513E+03  0.17124900E-11
  0.27664920E+03  0.16958208E-11
  0.28927427E+03  0.16786856E-11
  0.30247550E+03  0.16610685E-11
  0.31627917E+03  0.16429552E-11
  0.33071278E+03  0.16243339E-11
  0.34580508E+03  0.16051917E-11
  0.36158613E+03  0.15855148E-11
  0.37808736E+03  0.15652982E-11
  0.39534163E+03  0.15445413E-11
  0.41338331E+03  0.15232428E-11
  0.43224834E+03  0.15013935E-11
  0.45197428E+03  0.14789783E-11
  0.47260044E+03  0.14559805E-11
  0.49416788E+03  0.14324073E-11
  0.51671956E+03  0.14082902E-11
  0.54030041E+03  0.13836550E-11
  0.56495738E+03  0.13584912E-11
  0.59073959E+03  0.13327755E-11
  0.61769839E+03  0.13064988E-11
  0.64588748E+03  0.12797107E-11
  0.67536299E+03  0.12524684E-11
  0.70618363E+03  0.12247881E-11
  0.73841080E+03  0.11966730E-11
  0.77210867E+03  0.11681417E-11
  0.80734438E+03  0.11392505E-11
  0.84418808E+03  0.11100392E-11
  0.88271317E+03  0.10805177E-11
  0.92299639E+03  0.10506963E-11
  0.96511795E+03  0.10206370E-11
  0.10091618E+04  0.99040296E-12
  0.10552155E+04  0.96001709E-12
  0.11033710E+04  0.92949831E-12
  0.11537241E+04  0.89890396E-12
  0.12063751E+04  0.86828937E-12
  0.12614288E+04  0.83768834E-12
  0.13189950E+04  0.80713936E-12
  0.13791882E+04  0.77669668E-12
  0.14421284E+04  0.74640047E-12
  0.15079409E+04  0.71629203E-12
  0.15767568E+04  0.68646182E-12
  0.16487131E+04  0.65694048E-12
  0.17239533E+04  0.62771431E-12
  0.18026270E+04  0.59885836E-12
  0.18848911E+04  0.57045227E-12
  0.19709094E+04  0.54253682E-12
  0.20608532E+04  0.51511854E-12
  0.21549016E+04  0.48824686E-12
  0.22532420E+04  0.46198114E-12
  0.23560703E+04  0.43634919E-12
  0.24635911E+04  0.41140730E-12
  0.25760188E+04  0.38716904E-12
  0.26935771E+04  0.36365613E-12
  0.28165003E+04  0.34092119E-12
  0.29450332E+04  0.31897977E-12
  0.30794318E+04  0.29785664E-12
  0.32199637E+04  0.27758135E-12
  0.33669090E+04  0.25815135E-12
  0.35205601E+04  0.23958553E-12
  0.36812233E+04  0.22189432E-12
  0.38492184E+04  0.20507685E-12
  0.40248800E+04  0.18913219E-12
  0.42085582E+04  0.17405563E-12
  0.44006186E+04  0.15983710E-12
  0.46014438E+04  0.14646228E-12
  0.48114338E+04  0.13391499E-12
  0.50310068E+04  0.12217622E-12
  0.52606002E+04  0.11122150E-12
  0.55006712E+04  0.10102483E-12
  0.57516981E+04  0.91560549E-13
  0.60141807E+04  0.82798724E-13
  0.62886419E+04  0.74709053E-13
  0.65756283E+04  0.67259476E-13
  0.68757115E+04  0.60420129E-13
  0.71894893E+04  0.54152659E-13
  0.75175865E+04  0.48427119E-13
  0.78606566E+04  0.43209948E-13
  0.82193830E+04  0.38470199E-13
  0.85944801E+04  0.34174863E-13
  0.89866950E+04  0.30293086E-13
  0.93968089E+04  0.26795644E-13
  0.98256386E+04  0.23647229E-13
  0.10274038E+05  0.20823494E-13
  0.10742901E+05  0.18299418E-13
  0.11233160E+05  0.16045106E-13
  0.11745793E+05  0.14039450E-13
  0.12281820E+05  0.12262142E-13
  0.12842310E+05  0.10684247E-13
  0.13428377E+05  0.92903384E-14
  0.14041190E+05  0.80617968E-14
  0.14681969E+05  0.69816284E-14
  0.15351991E+05  0.60340792E-14
  0.16052589E+05  0.52048946E-14
  0.16785160E+05  0.44832425E-14
  0.17551162E+05  0.38520107E-14
  0.18352121E+05  0.33033403E-14
  0.19189633E+05  0.28274644E-14
  0.20065365E+05  0.24158143E-14
  0.20981061E+05  0.20603553E-14
  0.21938546E+05  0.17554116E-14
  0.22939727E+05  0.14916320E-14
  0.23986596E+05  0.12652033E-14
  0.25081241E+05  0.10713259E-14
  0.26225840E+05  0.90562659E-15
  0.27422674E+05  0.76424491E-15
  0.28674126E+05  0.64382875E-15
  0.29982690E+05  0.54233868E-15
  0.31350970E+05  0.45525281E-15
  0.32781693E+05  0.38163101E-15
  0.34277707E+05  0.31941750E-15
  0.35841994E+05  0.26691200E-15
  0.37477667E+05  0.22270789E-15
  0.39187986E+05  0.18549304E-15
  0.40976356E+05  0.15462026E-15
  0.42846340E+05  0.12838055E-15
  0.44801661E+05  0.10645081E-15
  0.46846215E+05  0.88144346E-16
  0.48984074E+05  0.72874615E-16
  0.51219495E+05  0.60169050E-16
  0.53556932E+05  0.49653484E-16
  0.56001038E+05  0.40928157E-16
  0.58556683E+05  0.33648017E-16
  0.61228957E+05  0.27620658E-16
  0.64023182E+05  0.22638048E-16
  0.66944923E+05  0.18536439E-16
  0.70000000E+05  0.15152771E-16
  Principal QN n  Azimuthal QN l
               3               0
 Electron Energy Probability dst
  0.10000000E+01  0.42877271E-11
  0.10456357E+01  0.42884343E-11
  0.10933540E+01  0.42891503E-11
  0.11432499E+01  0.42898739E-11
  0.11954229E+01  0.42906031E-11
  0.12499768E+01  0.42913360E-11
  0.13070204E+01  0.42920705E-11
  0.13666671E+01  0.42928039E-11
  0.14290359E+01  0.42935336E-11
  0.14942509E+01  0.42942563E-11
  0.15624421E+01  0.42949687E-11
  0.16337452E+01  0.42956669E-11
  0.17083022E+01  0.42963466E-11
  0.17862617E+01  0.42970034E-11
  0.18677790E+01  0.42976321E-11
  0.19530164E+01  0.42982273E-11
  0.20421436E+01  0.42987829E-11
  0.21353382E+01  0.42992926E-11
  0.22327858E+01  0.42997493E-11
  0.23346805E+01  0.43001456E-11
  0.24412252E+01  0.43004734E-11
  0.25526322E+01  0.43007243E-11
  0.26691232E+01  0.43008892E-11
  0.27909305E+01  0.43009587E-11
  0.29182965E+01  0.43009227E-11
  0.30514749E+01  0.43007708E-11
  0.31907310E+01  0.43004923E-11
  0.33363422E+01  0.43000764E-11
  0.34885984E+01  0.42995118E-11
  0.36478030E+01  0.42987876E-11
  0.38142729E+01  0.42978928E-11
  0.39883398E+01  0.42968171E-11
  0.41703504E+01  0.42955508E-11
  0.43606672E+01  0.42940854E-11
  0.45596692E+01  0.42924138E-11
  0.47677528E+01  0.42905311E-11
  0.49853324E+01  0.42884351E-11
  0.52128414E+01  0.42861269E-11
  0.54507329E+01  0.42836121E-11
  0.56994808E+01  0.42809015E-11
  0.59595804E+01  0.42780039E-11
  0.62315499E+01  0.42749114E-11
  0.65159309E+01  0.42716128E-11
  0.68132898E+01  0.42680970E-11
  0.71242189E+01  0.42643528E-11
  0.74493374E+01  0.42603688E-11
  0.77892930E+01  0.42561341E-11
  0.81447626E+01  0.42516381E-11
  0.85164544E+01  0.42468708E-11
  0.89051085E+01  0.42418232E-11
  0.93114992E+01  0.42364876E-11
  0.97364357E+01  0.42308577E-11
  0.10180765E+02  0.42249298E-11
  0.10645371E+02  0.42187025E-11
  0.11131179E+02  0.42121779E-11
  0.11639158E+02  0.42053552E-11
  0.12170319E+02  0.41982267E-11
  0.12725720E+02  0.41907850E-11
  0.13306467E+02  0.41830241E-11
  0.13913716E+02  0.41749392E-11
  0.14548678E+02  0.41665275E-11
  0.15212617E+02  0.41577886E-11
  0.15906855E+02  0.41487247E-11
  0.16632775E+02  0.41393415E-11
  0.17391823E+02  0.41296491E-11
  0.18185510E+02  0.41196620E-11
  0.19015418E+02  0.41093901E-11
  0.19883200E+02  0.40988286E-11
  0.20790583E+02  0.40879700E-11
  0.21739375E+02  0.40768056E-11
  0.22731466E+02  0.40653249E-11
  0.23768832E+02  0.40535151E-11
  0.24853539E+02  0.40413609E-11
  0.25987747E+02  0.40288434E-11
  0.27173715E+02  0.40159438E-11
  0.28413806E+02  0.40026526E-11
  0.29710489E+02  0.39889614E-11
  0.31066348E+02  0.39748609E-11
  0.32484081E+02  0.39603408E-11
  0.33966514E+02  0.39453895E-11
  0.35516599E+02  0.39299937E-11
  0.37137423E+02  0.39141379E-11
  0.38832214E+02  0.38978082E-11
  0.40604349E+02  0.38809935E-11
  0.42457356E+02  0.38636817E-11
  0.44394926E+02  0.38458589E-11
  0.46420918E+02  0.38275092E-11
  0.48539368E+02  0.38086137E-11
  0.50754495E+02  0.37891528E-11
  0.53070711E+02  0.37691081E-11
  0.55492628E+02  0.37484592E-11
  0.58025072E+02  0.37271820E-11
  0.60673085E+02  0.37052477E-11
  0.63441942E+02  0.36826243E-11
  0.66337158E+02  0.36592864E-11
  0.69364499E+02  0.36352116E-11
  0.72529995E+02  0.36103742E-11
  0.75839950E+02  0.35847451E-11
  0.79300958E+02  0.35582919E-11
  0.82919910E+02  0.35309925E-11
  0.86704016E+02  0.35028341E-11
  0.90660813E+02  0.34738044E-11
  0.94798180E+02  0.34438920E-11
  0.99124359E+02  0.34130834E-11
  0.10364797E+03  0.33813606E-11
  0.10837801E+03  0.33487041E-11
  0.11332391E+03  0.33150918E-11
  0.11849553E+03  0.32805056E-11
  0.12390315E+03  0.32449371E-11
  0.12955756E+03  0.32083799E-11
  0.13547000E+03  0.31708282E-11
  0.14165227E+03  0.31322766E-11
  0.14811666E+03  0.30927195E-11
  0.15487607E+03  0.30521512E-11
  0.16194394E+03  0.30105609E-11
  0.16933436E+03  0.29679246E-11
  0.17706205E+03  0.29242096E-11
  0.18514240E+03  0.28793822E-11
  0.19359150E+03  0.28334383E-11
  0.20242617E+03  0.27863850E-11
  0.21166403E+03  0.27382366E-11
  0.22132346E+03  0.26890463E-11
  0.23142371E+03  0.26388946E-11
  0.24198488E+03  0.25878392E-11
  0.25302803E+03  0.25358485E-11
  0.26457513E+03  0.24828640E-11
  0.27664920E+03  0.24289069E-11
  0.28927427E+03  0.23740985E-11
  0.30247550E+03  0.23185641E-11
  0.31627917E+03  0.22623277E-11
  0.33071278E+03  0.22053767E-11
  0.34580508E+03  0.21477738E-11
  0.36158613E+03  0.20896385E-11
  0.37808736E+03  0.20310721E-11
  0.39534163E+03  0.19721423E-11
  0.41338331E+03  0.19128900E-11
  0.43224834E+03  0.18533038E-11
  0.45197428E+03  0.17934512E-11
  0.47260044E+03  0.17335866E-11
  0.49416788E+03  0.16738735E-11
  0.51671956E+03  0.16142409E-11
  0.54030041E+03  0.15547183E-11
  0.56495738E+03  0.14955186E-11
  0.59073959E+03  0.14367326E-11
  0.61769839E+03  0.13783822E-11
  0.64588748E+03  0.13206718E-11
  0.67536299E+03  0.12637809E-11
  0.70618363E+03  0.12077193E-11
  0.73841080E+03  0.11524735E-11
  0.77210867E+03  0.10981202E-11
  0.80734438E+03  0.10449938E-11
  0.84418808E+03  0.99300484E-12
  0.88271317E+03  0.94202697E-12
  0.92299639E+03  0.89254768E-12
  0.96511795E+03  0.84453772E-12
  0.10091618E+04  0.79780584E-12
  0.10552155E+04  0.75242120E-12
  0.11033710E+04  0.70867066E-12
  0.11537241E+04  0.66648572E-12
  0.12063751E+04  0.62583566E-12
  0.12614288E+04  0.58674919E-12
  0.13189950E+04  0.54921477E-12
  0.13791882E+04  0.51335880E-12
  0.14421284E+04  0.47911675E-12
  0.15079409E+04  0.44643014E-12
  0.15767568E+04  0.41537141E-12
  0.16487131E+04  0.38590558E-12
  0.17239533E+04  0.35798977E-12
  0.18026270E+04  0.33159478E-12
  0.18848911E+04  0.30668850E-12
  0.19709094E+04  0.28321363E-12
  0.20608532E+04  0.26116134E-12
  0.21549016E+04  0.24047368E-12
  0.22532420E+04  0.22110266E-12
  0.23560703E+04  0.20299796E-12
  0.24635911E+04  0.18611291E-12
  0.25760188E+04  0.17037692E-12
  0.26935771E+04  0.15575711E-12
  0.28165003E+04  0.14219238E-12
  0.29450332E+04  0.12963009E-12
  0.30794318E+04  0.11800732E-12
  0.32199637E+04  0.10729023E-12
  0.33669090E+04  0.97405217E-13
  0.35205601E+04  0.88315620E-13
  0.36812233E+04  0.79965742E-13
  0.38492184E+04  0.72311350E-13
  0.40248800E+04  0.65306715E-13
  0.42085582E+04  0.58901106E-13
  0.44006186E+04  0.53057727E-13
  0.46014438E+04  0.47743253E-13
  0.48114338E+04  0.42877240E-13
  0.50310068E+04  0.38492110E-13
  0.52606002E+04  0.34501016E-13
  0.55006712E+04  0.30887128E-13
  0.57516981E+04  0.27616912E-13
  0.60141807E+04  0.24664058E-13
  0.62886419E+04  0.22000282E-13
  0.65756283E+04  0.19600312E-13
  0.68757115E+04  0.17441431E-13
  0.71894893E+04  0.15503952E-13
  0.75175865E+04  0.13763504E-13
  0.78606566E+04  0.12203695E-13
  0.82193830E+04  0.10808527E-13
  0.85944801E+04  0.95602844E-14
  0.89866950E+04  0.84474993E-14
  0.93968089E+04  0.74560838E-14
  0.98256386E+04  0.65730350E-14
  0.10274038E+05  0.57876690E-14
  0.10742901E+05  0.50905913E-14
  0.11233160E+05  0.44725366E-14
  0.11745793E+05  0.39249798E-14
  0.12281820E+05  0.34411159E-14
  0.12842310E+05  0.30132318E-14
  0.13428377E+05  0.26359652E-14
  0.14041190E+05  0.23036006E-14
  0.14681969E+05  0.20109270E-14
  0.15351991E+05  0.17538149E-14
  0.16052589E+05  0.15280629E-14
  0.16785160E+05  0.13299238E-14
  0.17551162E+05  0.11563536E-14
  0.18352121E+05  0.10044784E-14
  0.19189633E+05  0.87162593E-15
  0.20065365E+05  0.75583995E-15
  0.20981061E+05  0.65465372E-15
  0.21938546E+05  0.56644487E-15
  0.22939727E+05  0.48975789E-15
  0.23986596E+05  0.42297563E-15
  0.25081241E+05  0.36481631E-15
  0.26225840E+05  0.31458525E-15
  0.27422674E+05  0.27080859E-15
  0.28674126E+05  0.23296690E-15
  0.29982690E+05  0.20021512E-15
  0.31350970E+05  0.17189815E-15
  0.32781693E+05  0.14747803E-15
  0.34277707E+05  0.12632350E-15
  0.35841994E+05  0.10817357E-15
  0.37477667E+05  0.92550925E-16
  0.39187986E+05  0.79052234E-16
  0.40976356E+05  0.67485681E-16
  0.42846340E+05  0.57561049E-16
  0.44801661E+05  0.49055237E-16
  0.46846215E+05  0.41746429E-16
  0.48984074E+05  0.35506570E-16
  0.51219495E+05  0.30159177E-16
  0.53556932E+05  0.25599427E-16
  0.56001038E+05  0.21701829E-16
  0.58556683E+05  0.18382416E-16
  0.61228957E+05  0.15557701E-16
  0.64023182E+05  0.13152594E-16
  0.66944923E+05  0.11104959E-16
  0.70000000E+05  0.93683878E-17
  Principal QN n  Azimuthal QN l
               3               1
 Electron Energy Probability dst
  0.10000000E+01  0.20597056E-10
  0.10456357E+01  0.20690190E-10
  0.10933540E+01  0.20786021E-10
  0.11432499E+01  0.20884544E-10
  0.11954229E+01  0.20985747E-10
  0.12499768E+01  0.21089605E-10
  0.13070204E+01  0.21196082E-10
  0.13666671E+01  0.21305131E-10
  0.14290359E+01  0.21416691E-10
  0.14942509E+01  0.21530684E-10
  0.15624421E+01  0.21647021E-10
  0.16337452E+01  0.21765592E-10
  0.17083022E+01  0.21886272E-10
  0.17862617E+01  0.22008916E-10
  0.18677790E+01  0.22133363E-10
  0.19530164E+01  0.22259427E-10
  0.20421436E+01  0.22386905E-10
  0.21353382E+01  0.22515572E-10
  0.22327858E+01  0.22645184E-10
  0.23346805E+01  0.22775475E-10
  0.24412252E+01  0.22906160E-10
  0.25526322E+01  0.23036937E-10
  0.26691232E+01  0.23167488E-10
  0.27909305E+01  0.23297485E-10
  0.29182965E+01  0.23426589E-10
  0.30514749E+01  0.23554461E-10
  0.31907310E+01  0.23680767E-10
  0.33363422E+01  0.23805187E-10
  0.34885984E+01  0.23927425E-10
  0.36478030E+01  0.24047227E-10
  0.38142729E+01  0.24164394E-10
  0.39883398E+01  0.24278804E-10
  0.41703504E+01  0.24390440E-10
  0.43606672E+01  0.24499415E-10
  0.45596692E+01  0.24606013E-10
  0.47677528E+01  0.24710688E-10
  0.49853324E+01  0.24813477E-10
  0.52128414E+01  0.24914000E-10
  0.54507329E+01  0.25011864E-10
  0.56994808E+01  0.25106683E-10
  0.59595804E+01  0.25198087E-10
  0.62315499E+01  0.25285737E-10
  0.65159309E+01  0.25369335E-10
  0.68132898E+01  0.25448648E-10
  0.71242189E+01  0.25523529E-10
  0.74493374E+01  0.25593944E-10
  0.77892930E+01  0.25660002E-10
  0.81447626E+01  0.25722000E-10
  0.85164544E+01  0.25780432E-10
  0.89051085E+01  0.25835417E-10
  0.93114992E+01  0.25886640E-10
  0.97364357E+01  0.25933793E-10
  0.10180765E+02  0.25976606E-10
  0.10645371E+02  0.26014862E-10
  0.11131179E+02  0.26048419E-10
  0.11639158E+02  0.26077228E-10
  0.12170319E+02  0.26101364E-10
  0.12725720E+02  0.26121060E-10
  0.13306467E+02  0.26136743E-10
  0.13913716E+02  0.26149083E-10
  0.14548678E+02  0.26158659E-10
  0.15212617E+02  0.26165354E-10
  0.15906855E+02  0.26168949E-10
  0.16632775E+02  0.26169241E-10
  0.17391823E+02  0.26166046E-10
  0.18185510E+02  0.26159213E-10
  0.19015418E+02  0.26148629E-10
  0.19883200E+02  0.26134239E-10
  0.20790583E+02  0.26116057E-10
  0.21739375E+02  0.26094124E-10
  0.22731466E+02  0.26068309E-10
  0.23768832E+02  0.26038446E-10
  0.24853539E+02  0.26004406E-10
  0.25987747E+02  0.25966104E-10
  0.27173715E+02  0.25923515E-10
  0.28413806E+02  0.25876688E-10
  0.29710489E+02  0.25825634E-10
  0.31066348E+02  0.25770163E-10
  0.32484081E+02  0.25710072E-10
  0.33966514E+02  0.25645176E-10
  0.35516599E+02  0.25575313E-10
  0.37137423E+02  0.25500358E-10
  0.38832214E+02  0.25420202E-10
  0.40604349E+02  0.25334643E-10
  0.42457356E+02  0.25243457E-10
  0.44394926E+02  0.25146438E-10
  0.46420918E+02  0.25043405E-10
  0.48539368E+02  0.24934212E-10
  0.50754495E+02  0.24818742E-10
  0.53070711E+02  0.24696820E-10
  0.55492628E+02  0.24568254E-10
  0.58025072E+02  0.24432888E-10
  0.60673085E+02  0.24290602E-10
  0.63441942E+02  0.24141281E-10
  0.66337158E+02  0.23984761E-10
  0.69364499E+02  0.23820908E-10
  0.72529995E+02  0.23649632E-10
  0.75839950E+02  0.23470868E-10
  0.79300958E+02  0.23284460E-10
  0.82919910E+02  0.23090241E-10
  0.86704016E+02  0.22888070E-10
  0.90660813E+02  0.22677850E-10
  0.94798180E+02  0.22459672E-10
  0.99124359E+02  0.22233883E-10
  0.10364797E+03  0.22000998E-10
  0.10837801E+03  0.21761483E-10
  0.11332391E+03  0.21514943E-10
  0.11849553E+03  0.21260625E-10
  0.12390315E+03  0.20997693E-10
  0.12955756E+03  0.20726215E-10
  0.13547000E+03  0.20447010E-10
  0.14165227E+03  0.20161135E-10
  0.14811666E+03  0.19868957E-10
  0.15487607E+03  0.19569962E-10
  0.16194394E+03  0.19263442E-10
  0.16933436E+03  0.18949122E-10
  0.17706205E+03  0.18627619E-10
  0.18514240E+03  0.18299726E-10
  0.19359150E+03  0.17965639E-10
  0.20242617E+03  0.17625072E-10
  0.21166403E+03  0.17277798E-10
  0.22132346E+03  0.16924044E-10
  0.23142371E+03  0.16564158E-10
  0.24198488E+03  0.16198421E-10
  0.25302803E+03  0.15826997E-10
  0.26457513E+03  0.15450144E-10
  0.27664920E+03  0.15068415E-10
  0.28927427E+03  0.14682369E-10
  0.30247550E+03  0.14292252E-10
  0.31627917E+03  0.13898185E-10
  0.33071278E+03  0.13500504E-10
  0.34580508E+03  0.13099690E-10
  0.36158613E+03  0.12696209E-10
  0.37808736E+03  0.12290554E-10
  0.39534163E+03  0.11883567E-10
  0.41338331E+03  0.11476112E-10
  0.43224834E+03  0.11068228E-10
  0.45197428E+03  0.10660114E-10
  0.47260044E+03  0.10253524E-10
  0.49416788E+03  0.98494319E-11
  0.51671956E+03  0.94475982E-11
  0.54030041E+03  0.90484452E-11
  0.56495738E+03  0.86528333E-11
  0.59073959E+03  0.82620544E-11
  0.61769839E+03  0.78769508E-11
  0.64588748E+03  0.74980210E-11
  0.67536299E+03  0.71258639E-11
  0.70618363E+03  0.67611432E-11
  0.73841080E+03  0.64044624E-11
  0.77210867E+03  0.60563148E-11
  0.80734438E+03  0.57175012E-11
  0.84418808E+03  0.53885317E-11
  0.88271317E+03  0.50695620E-11
  0.92299639E+03  0.47609212E-11
  0.96511795E+03  0.44633972E-11
  0.10091618E+04  0.41770817E-11
  0.10552155E+04  0.39021022E-11
  0.11033710E+04  0.36386232E-11
  0.11537241E+04  0.33867449E-11
  0.12063751E+04  0.31465516E-11
  0.12614288E+04  0.29180529E-11
  0.13189950E+04  0.27011872E-11
  0.13791882E+04  0.24957676E-11
  0.14421284E+04  0.23016935E-11
  0.15079409E+04  0.21188212E-11
  0.15767568E+04  0.19467869E-11
  0.16487131E+04  0.17853551E-11
  0.17239533E+04  0.16343617E-11
  0.18026270E+04  0.14932907E-11
  0.18848911E+04  0.13618605E-11
  0.19709094E+04  0.12396563E-11
  0.20608532E+04  0.11263394E-11
  0.21549016E+04  0.10214759E-11
  0.22532420E+04  0.92463835E-12
  0.23560703E+04  0.83543285E-12
  0.24635911E+04  0.75346474E-12
  0.25760188E+04  0.67818842E-12
  0.26935771E+04  0.60941317E-12
  0.28165003E+04  0.54655055E-12
  0.29450332E+04  0.48928294E-12
  0.30794318E+04  0.43721978E-12
  0.32199637E+04  0.38999301E-12
  0.33669090E+04  0.34724776E-12
  0.35205601E+04  0.30863140E-12
  0.36812233E+04  0.27382141E-12
  0.38492184E+04  0.24251034E-12
  0.40248800E+04  0.21440353E-12
  0.42085582E+04  0.18923200E-12
  0.44006186E+04  0.16672630E-12
  0.46014438E+04  0.14664771E-12
  0.48114338E+04  0.12877115E-12
  0.50310068E+04  0.11287845E-12
  0.52606002E+04  0.98773799E-13
  0.55006712E+04  0.86300458E-13
  0.57516981E+04  0.75270443E-13
  0.60141807E+04  0.65540879E-13
  0.62886419E+04  0.56976604E-13
  0.65756283E+04  0.49448337E-13
  0.68757115E+04  0.42844001E-13
  0.71894893E+04  0.37061059E-13
  0.75175865E+04  0.32006847E-13
  0.78606566E+04  0.27596112E-13
  0.82193830E+04  0.23754926E-13
  0.85944801E+04  0.20417525E-13
  0.89866950E+04  0.17521365E-13
  0.93968089E+04  0.15011799E-13
  0.98256386E+04  0.12842479E-13
  0.10274038E+05  0.10969849E-13
  0.10742901E+05  0.93554523E-14
  0.11233160E+05  0.79684501E-14
  0.11745793E+05  0.67764980E-14
  0.12281820E+05  0.57553396E-14
  0.12842310E+05  0.48809761E-14
  0.13428377E+05  0.41337485E-14
  0.14041190E+05  0.34964224E-14
  0.14681969E+05  0.29534483E-14
  0.15351991E+05  0.24915195E-14
  0.16052589E+05  0.20990787E-14
  0.16785160E+05  0.17668149E-14
  0.17551162E+05  0.14849423E-14
  0.18352121E+05  0.12464876E-14
  0.19189633E+05  0.10450659E-14
  0.20065365E+05  0.87509272E-15
  0.20981061E+05  0.73202935E-15
  0.21938546E+05  0.61169837E-15
  0.22939727E+05  0.51027951E-15
  0.23986596E+05  0.42536343E-15
  0.25081241E+05  0.35403534E-15
  0.26225840E+05  0.29429410E-15
  0.27422674E+05  0.24444434E-15
  0.28674126E+05  0.20277506E-15
  0.29982690E+05  0.16808999E-15
  0.31350970E+05  0.13911030E-15
  0.32781693E+05  0.11506293E-15
  0.34277707E+05  0.94962504E-16
  0.35841994E+05  0.78403104E-16
  0.37477667E+05  0.64557548E-16
  0.39187986E+05  0.53199494E-16
  0.40976356E+05  0.43797299E-16
  0.42846340E+05  0.35987797E-16
  0.44801661E+05  0.29526344E-16
  0.46846215E+05  0.24190736E-16
  0.48984074E+05  0.19803220E-16
  0.51219495E+05  0.16205073E-16
  0.53556932E+05  0.13257211E-16
  0.56001038E+05  0.10833027E-16
  0.58556683E+05  0.88191753E-17
  0.61228957E+05  0.71878989E-17
  0.64023182E+05  0.58592260E-17
  0.66944923E+05  0.47576254E-17
  0.70000000E+05  0.38640155E-17
  Principal QN n  Azimuthal QN l
               3               2
 Electron Energy Probability dst
  0.10000000E+01  0.80705294E-11
  0.10456357E+01  0.81038572E-11
  0.10933540E+01  0.81395390E-11
  0.11432499E+01  0.81778027E-11
  0.11954229E+01  0.82189040E-11
  0.12499768E+01  0.82631301E-11
  0.13070204E+01  0.83108043E-11
  0.13666671E+01  0.83622904E-11
  0.14290359E+01  0.84179986E-11
  0.14942509E+01  0.84783919E-11
  0.15624421E+01  0.85439933E-11
  0.16337452E+01  0.86153943E-11
  0.17083022E+01  0.86932639E-11
  0.17862617E+01  0.87783604E-11
  0.18677790E+01  0.88715429E-11
  0.19530164E+01  0.89737858E-11
  0.20421436E+01  0.90861954E-11
  0.21353382E+01  0.92100276E-11
  0.22327858E+01  0.93467099E-11
  0.23346805E+01  0.94978649E-11
  0.24412252E+01  0.96653382E-11
  0.25526322E+01  0.98512300E-11
  0.26691232E+01  0.10057931E-10
  0.27909305E+01  0.10288164E-10
  0.29182965E+01  0.10545029E-10
  0.30514749E+01  0.10832062E-10
  0.31907310E+01  0.11153290E-10
  0.33363422E+01  0.11513307E-10
  0.34885984E+01  0.11917349E-10
  0.36478030E+01  0.12371392E-10
  0.38142729E+01  0.12882252E-10
  0.39883398E+01  0.13457707E-10
  0.41703504E+01  0.14106665E-10
  0.43606672E+01  0.14839548E-10
  0.45596692E+01  0.15668425E-10
  0.47677528E+01  0.16607139E-10
  0.49853324E+01  0.17671569E-10
  0.52128414E+01  0.18879924E-10
  0.54507329E+01  0.20253089E-10
  0.56994808E+01  0.21815010E-10
  0.59595804E+01  0.23593152E-10
  0.62315499E+01  0.25619003E-10
  0.65159309E+01  0.27928665E-10
  0.68132898E+01  0.30563782E-10
  0.71242189E+01  0.33592581E-10
  0.74493374E+01  0.37132867E-10
  0.77892930E+01  0.41331556E-10
  0.81447626E+01  0.46366515E-10
  0.85164544E+01  0.52452060E-10
  0.89051085E+01  0.59845341E-10
  0.93114992E+01  0.68853771E-10
  0.97364357E+01  0.79843627E-10
  0.10180765E+02  0.93250041E-10
  0.10645371E+02  0.10958856E-09
  0.11131179E+02  0.12941455E-09
  0.11639158E+02  0.15290730E-09
  0.12170319E+02  0.17997764E-09
  0.12725720E+02  0.21043292E-09
  0.13306467E+02  0.24395400E-09
  0.13913716E+02  0.28006638E-09
  0.14548678E+02  0.31810609E-09
  0.15212617E+02  0.35717961E-09
  0.15906855E+02  0.39611669E-09
  0.16632775E+02  0.43341500E-09
  0.17391823E+02  0.46730374E-09
  0.18185510E+02  0.49682961E-09
  0.19015418E+02  0.52159327E-09
  0.19883200E+02  0.54121607E-09
  0.20790583E+02  0.55534559E-09
  0.21739375E+02  0.56366934E-09
  0.22731466E+02  0.56593139E-09
  0.23768832E+02  0.56197453E-09
  0.24853539E+02  0.55208518E-09
  0.25987747E+02  0.53705043E-09
  0.27173715E+02  0.51802735E-09
  0.28413806E+02  0.49661791E-09
  0.29710489E+02  0.47496345E-09
  0.31066348E+02  0.45542160E-09
  0.32484081E+02  0.43850661E-09
  0.33966514E+02  0.42391700E-09
  0.35516599E+02  0.41119011E-09
  0.37137423E+02  0.39966615E-09
  0.38832214E+02  0.38848112E-09
  0.40604349E+02  0.37720434E-09
  0.42457356E+02  0.36594263E-09
  0.44394926E+02  0.35485318E-09
  0.46420918E+02  0.34413025E-09
  0.48539368E+02  0.33401191E-09
  0.50754495E+02  0.32477601E-09
  0.53070711E+02  0.31650763E-09
  0.55492628E+02  0.30904312E-09
  0.58025072E+02  0.30213393E-09
  0.60673085E+02  0.29545842E-09
  0.63441942E+02  0.28887772E-09
  0.66337158E+02  0.28241764E-09
  0.69364499E+02  0.27610935E-09
  0.72529995E+02  0.26997925E-09
  0.75839950E+02  0.26401463E-09
  0.79300958E+02  0.25817689E-09
  0.82919910E+02  0.25240883E-09
  0.86704016E+02  0.24665785E-09
  0.90660813E+02  0.24092029E-09
  0.94798180E+02  0.23519817E-09
  0.99124359E+02  0.22949023E-09
  0.10364797E+03  0.22379218E-09
  0.10837801E+03  0.21809728E-09
  0.11332391E+03  0.21239369E-09
  0.11849553E+03  0.20667461E-09
  0.12390315E+03  0.20094630E-09
  0.12955756E+03  0.19521520E-09
  0.13547000E+03  0.18948586E-09
  0.14165227E+03  0.18376039E-09
  0.14811666E+03  0.17803802E-09
  0.15487607E+03  0.17232087E-09
  0.16194394E+03  0.16661775E-09
  0.16933436E+03  0.16093733E-09
  0.17706205E+03  0.15528856E-09
  0.18514240E+03  0.14967970E-09
  0.19359150E+03  0.14411778E-09
  0.20242617E+03  0.13860806E-09
  0.21166403E+03  0.13315579E-09
  0.22132346E+03  0.12776818E-09
  0.23142371E+03  0.12245056E-09
  0.24198488E+03  0.11720965E-09
  0.25302803E+03  0.11205294E-09
  0.26457513E+03  0.10698453E-09
  0.27664920E+03  0.10200536E-09
  0.28927427E+03  0.97120408E-10
  0.30247550E+03  0.92335577E-10
  0.31627917E+03  0.87656840E-10
  0.33071278E+03  0.83088294E-10
  0.34580508E+03  0.78631609E-10
  0.36158613E+03  0.74288249E-10
  0.37808736E+03  0.70066071E-10
  0.39534163E+03  0.65970437E-10
  0.41338331E+03  0.62001616E-10
  0.43224834E+03  0.58162364E-10
  0.45197428E+03  0.54458157E-10
  0.47260044E+03  0.50891793E-10
  0.49416788E+03  0.47465530E-10
  0.51671956E+03  0.44181192E-10
  0.54030041E+03  0.41039019E-10
  0.56495738E+03  0.38043039E-10
  0.59073959E+03  0.35196272E-10
  0.61769839E+03  0.32488575E-10
  0.64588748E+03  0.29925918E-10
  0.67536299E+03  0.27508873E-10
  0.70618363E+03  0.25230335E-10
  0.73841080E+03  0.23089872E-10
  0.77210867E+03  0.21084470E-10
  0.80734438E+03  0.19212020E-10
  0.84418808E+03  0.17467145E-10
  0.88271317E+03  0.15844182E-10
  0.92299639E+03  0.14340151E-10
  0.96511795E+03  0.12950205E-10
  0.10091618E+04  0.11667930E-10
  0.10552155E+04  0.10488609E-10
  0.11033710E+04  0.94071786E-11
  0.11537241E+04  0.84180931E-11
  0.12063751E+04  0.75156638E-11
  0.12614288E+04  0.66945488E-11
  0.13189950E+04  0.59493207E-11
  0.13791882E+04  0.52751094E-11
  0.14421284E+04  0.46664126E-11
  0.15079409E+04  0.41183242E-11
  0.15767568E+04  0.36263572E-11
  0.16487131E+04  0.31858670E-11
  0.17239533E+04  0.27924714E-11
  0.18026270E+04  0.24419728E-11
  0.18848911E+04  0.21306292E-11
  0.19709094E+04  0.18548127E-11
  0.20608532E+04  0.16110932E-11
  0.21549016E+04  0.13964082E-11
  0.22532420E+04  0.12075268E-11
  0.23560703E+04  0.10419479E-11
  0.24635911E+04  0.89715058E-12
  0.25760188E+04  0.77084857E-12
  0.26935771E+04  0.66106528E-12
  0.28165003E+04  0.56565517E-12
  0.29450332E+04  0.48301489E-12
  0.30794318E+04  0.41162595E-12
  0.32199637E+04  0.35008437E-12
  0.33669090E+04  0.29731195E-12
  0.35205601E+04  0.25188037E-12
  0.36812233E+04  0.21297287E-12
  0.38492184E+04  0.17970525E-12
  0.40248800E+04  0.15139326E-12
  0.42085582E+04  0.12731760E-12
  0.44006186E+04  0.10688656E-12
  0.46014438E+04  0.89519183E-13
  0.48114338E+04  0.74825401E-13
  0.50310068E+04  0.62429981E-13
  0.52606002E+04  0.51988047E-13
  0.55006712E+04  0.43218899E-13
  0.57516981E+04  0.35881578E-13
  0.60141807E+04  0.29733002E-13
  0.62886419E+04  0.24571694E-13
  0.65756283E+04  0.20267265E-13
  0.68757115E+04  0.16704024E-13
  0.71894893E+04  0.13753209E-13
  0.75175865E+04  0.11286159E-13
  0.78606566E+04  0.92421353E-14
  0.82193830E+04  0.75594704E-14
  0.85944801E+04  0.61713582E-14
  0.89866950E+04  0.50290883E-14
  0.93968089E+04  0.41010734E-14
  0.98256386E+04  0.33379148E-14
  0.10274038E+05  0.27064293E-14
  0.10742901E+05  0.21929332E-14
  0.11233160E+05  0.17737733E-14
  0.11745793E+05  0.14331204E-14
  0.12281820E+05  0.11582110E-14
  0.12842310E+05  0.93535403E-15
  0.13428377E+05  0.75315077E-15
  0.14041190E+05  0.60532408E-15
  0.14681969E+05  0.48588161E-15
  0.15351991E+05  0.38970523E-15
  0.16052589E+05  0.31198533E-15
  0.16785160E+05  0.25106210E-15
  0.17551162E+05  0.20052985E-15
  0.18352121E+05  0.16008431E-15
  0.19189633E+05  0.12757988E-15
  0.20065365E+05  0.10146708E-15
  0.20981061E+05  0.80736094E-16
  0.21938546E+05  0.64593122E-16
  0.22939727E+05  0.51185365E-16
  0.23986596E+05  0.40600609E-16
  0.25081241E+05  0.32132863E-16
  0.26225840E+05  0.25429863E-16
  0.27422674E+05  0.20058727E-16
  0.28674126E+05  0.15817657E-16
  0.29982690E+05  0.12616704E-16
  0.31350970E+05  0.99246925E-17
  0.32781693E+05  0.78112464E-17
  0.34277707E+05  0.61396280E-17
  0.35841994E+05  0.48170960E-17
  0.37477667E+05  0.37846306E-17
  0.39187986E+05  0.29717701E-17
  0.40976356E+05  0.23461568E-17
  0.42846340E+05  0.18366996E-17
  0.44801661E+05  0.14330010E-17
  0.46846215E+05  0.11199391E-17
  0.48984074E+05  0.86872050E-18
  0.51219495E+05  0.67820901E-18
  0.53556932E+05  0.53060795E-18
  0.56001038E+05  0.41450027E-18
  0.58556683E+05  0.32158537E-18
  0.61228957E+05  0.24899490E-18
  0.64023182E+05  0.19245447E-18
  0.66944923E+05  0.14848934E-18
  0.70000000E+05  0.11552971E-18
  Principal QN n  Azimuthal QN l
               4               0
 Electron Energy Probability dst
  0.10000000E+01  0.48358145E-10
  0.10456357E+01  0.48358955E-10
  0.10933540E+01  0.48359488E-10
  0.11432499E+01  0.48359706E-10
  0.11954229E+01  0.48359568E-10
  0.12499768E+01  0.48359028E-10
  0.13070204E+01  0.48358038E-10
  0.13666671E+01  0.48356542E-10
  0.14290359E+01  0.48354484E-10
  0.14942509E+01  0.48351799E-10
  0.15624421E+01  0.48348420E-10
  0.16337452E+01  0.48344272E-10
  0.17083022E+01  0.48339277E-10
  0.17862617E+01  0.48333349E-10
  0.18677790E+01  0.48326396E-10
  0.19530164E+01  0.48318322E-10
  0.20421436E+01  0.48309027E-10
  0.21353382E+01  0.48298405E-10
  0.22327858E+01  0.48286342E-10
  0.23346805E+01  0.48272723E-10
  0.24412252E+01  0.48257426E-10
  0.25526322E+01  0.48240325E-10
  0.26691232E+01  0.48221291E-10
  0.27909305E+01  0.48200194E-10
  0.29182965E+01  0.48176901E-10
  0.30514749E+01  0.48151283E-10
  0.31907310E+01  0.48123211E-10
  0.33363422E+01  0.48092566E-10
  0.34885984E+01  0.48059235E-10
  0.36478030E+01  0.48023120E-10
  0.38142729E+01  0.47984142E-10
  0.39883398E+01  0.47942207E-10
  0.41703504E+01  0.47897149E-10
  0.43606672E+01  0.47848794E-10
  0.45596692E+01  0.47796966E-10
  0.47677528E+01  0.47741492E-10
  0.49853324E+01  0.47682204E-10
  0.52128414E+01  0.47618944E-10
  0.54507329E+01  0.47551569E-10
  0.56994808E+01  0.47479951E-10
  0.59595804E+01  0.47403921E-10
  0.62315499E+01  0.47323240E-10
  0.65159309E+01  0.47237661E-10
  0.68132898E+01  0.47146929E-10
  0.71242189E+01  0.47050792E-10
  0.74493374E+01  0.46948994E-10
  0.77892930E+01  0.46841285E-10
  0.81447626E+01  0.46727443E-10
  0.85164544E+01  0.46607295E-10
  0.89051085E+01  0.46480706E-10
  0.93114992E+01  0.46347584E-10
  0.97364357E+01  0.46207894E-10
  0.10180765E+02  0.46061672E-10
  0.10645371E+02  0.45908997E-10
  0.11131179E+02  0.45749716E-10
  0.11639158E+02  0.45583553E-10
  0.12170319E+02  0.45410218E-10
  0.12725720E+02  0.45229410E-10
  0.13306467E+02  0.45040816E-10
  0.13913716E+02  0.44844106E-10
  0.14548678E+02  0.44638940E-10
  0.15212617E+02  0.44425017E-10
  0.15906855E+02  0.44202118E-10
  0.16632775E+02  0.43970052E-10
  0.17391823E+02  0.43728661E-10
  0.18185510E+02  0.43477828E-10
  0.19015418E+02  0.43217487E-10
  0.19883200E+02  0.42947623E-10
  0.20790583E+02  0.42668107E-10
  0.21739375E+02  0.42378699E-10
  0.22731466E+02  0.42079155E-10
  0.23768832E+02  0.41769228E-10
  0.24853539E+02  0.41448657E-10
  0.25987747E+02  0.41117026E-10
  0.27173715E+02  0.40773795E-10
  0.28413806E+02  0.40418342E-10
  0.29710489E+02  0.40050140E-10
  0.31066348E+02  0.39669046E-10
  0.32484081E+02  0.39275030E-10
  0.33966514E+02  0.38868111E-10
  0.35516599E+02  0.38448106E-10
  0.37137423E+02  0.38014709E-10
  0.38832214E+02  0.37567592E-10
  0.40604349E+02  0.37106426E-10
  0.42457356E+02  0.36631054E-10
  0.44394926E+02  0.36141437E-10
  0.46420918E+02  0.35637586E-10
  0.48539368E+02  0.35119567E-10
  0.50754495E+02  0.34587414E-10
  0.53070711E+02  0.34041116E-10
  0.55492628E+02  0.33480685E-10
  0.58025072E+02  0.32906095E-10
  0.60673085E+02  0.32317121E-10
  0.63441942E+02  0.31713497E-10
  0.66337158E+02  0.31095777E-10
  0.69364499E+02  0.30465289E-10
  0.72529995E+02  0.29822935E-10
  0.75839950E+02  0.29168503E-10
  0.79300958E+02  0.28501642E-10
  0.82919910E+02  0.27822901E-10
  0.86704016E+02  0.27133409E-10
  0.90660813E+02  0.26434441E-10
  0.94798180E+02  0.25726925E-10
  0.99124359E+02  0.25011530E-10
  0.10364797E+03  0.24289023E-10
  0.10837801E+03  0.23560999E-10
  0.11332391E+03  0.22829146E-10
  0.11849553E+03  0.22093885E-10
  0.12390315E+03  0.21355974E-10
  0.12955756E+03  0.20617473E-10
  0.13547000E+03  0.19880041E-10
  0.14165227E+03  0.19144718E-10
  0.14811666E+03  0.18412613E-10
  0.15487607E+03  0.17685385E-10
  0.16194394E+03  0.16964553E-10
  0.16933436E+03  0.16250180E-10
  0.17706205E+03  0.15543153E-10
  0.18514240E+03  0.14847155E-10
  0.19359150E+03  0.14162059E-10
  0.20242617E+03  0.13487936E-10
  0.21166403E+03  0.12827492E-10
  0.22132346E+03  0.12181903E-10
  0.23142371E+03  0.11550777E-10
  0.24198488E+03  0.10935851E-10
  0.25302803E+03  0.10339303E-10
  0.26457513E+03  0.97604711E-11
  0.27664920E+03  0.91982506E-11
  0.28927427E+03  0.86560824E-11
  0.30247550E+03  0.81351511E-11
  0.31627917E+03  0.76314371E-11
  0.33071278E+03  0.71481031E-11
  0.34580508E+03  0.66875806E-11
  0.36158613E+03  0.62455799E-11
  0.37808736E+03  0.58228617E-11
  0.39534163E+03  0.54234467E-11
  0.41338331E+03  0.50421064E-11
  0.43224834E+03  0.46807526E-11
  0.45197428E+03  0.43404316E-11
  0.47260044E+03  0.40177822E-11
  0.49416788E+03  0.37143116E-11
  0.51671956E+03  0.34295152E-11
  0.54030041E+03  0.31617482E-11
  0.56495738E+03  0.29107743E-11
  0.59073959E+03  0.26762009E-11
  0.61769839E+03  0.24574730E-11
  0.64588748E+03  0.22533921E-11
  0.67536299E+03  0.20634665E-11
  0.70618363E+03  0.18871401E-11
  0.73841080E+03  0.17237947E-11
  0.77210867E+03  0.15725918E-11
  0.80734438E+03  0.14327235E-11
  0.84418808E+03  0.13036555E-11
  0.88271317E+03  0.11850340E-11
  0.92299639E+03  0.10756397E-11
  0.96511795E+03  0.97528650E-12
  0.10091618E+04  0.88326729E-12
  0.10552155E+04  0.79906561E-12
  0.11033710E+04  0.72203812E-12
  0.11537241E+04  0.65170288E-12
  0.12063751E+04  0.58763252E-12
  0.12614288E+04  0.52929551E-12
  0.13189950E+04  0.47624454E-12
  0.13791882E+04  0.42809245E-12
  0.14421284E+04  0.38444436E-12
  0.15079409E+04  0.34487743E-12
  0.15767568E+04  0.30909870E-12
  0.16487131E+04  0.27674809E-12
  0.17239533E+04  0.24760259E-12
  0.18026270E+04  0.22137878E-12
  0.18848911E+04  0.19772260E-12
  0.19709094E+04  0.17645678E-12
  0.20608532E+04  0.15735663E-12
  0.21549016E+04  0.14019743E-12
  0.22532420E+04  0.12483298E-12
  0.23560703E+04  0.11105746E-12
  0.24635911E+04  0.98731856E-13
  0.25760188E+04  0.87715872E-13
  0.26935771E+04  0.77868717E-13
  0.28165003E+04  0.69088190E-13
  0.29450332E+04  0.61250036E-13
  0.30794318E+04  0.54269788E-13
  0.32199637E+04  0.48047466E-13
  0.33669090E+04  0.42513350E-13
  0.35205601E+04  0.37592413E-13
  0.36812233E+04  0.33223491E-13
  0.38492184E+04  0.29341665E-13
  0.40248800E+04  0.25897840E-13
  0.42085582E+04  0.22843212E-13
  0.44006186E+04  0.20138697E-13
  0.46014438E+04  0.17743740E-13
  0.48114338E+04  0.15625040E-13
  0.50310068E+04  0.13750479E-13
  0.52606002E+04  0.12094214E-13
  0.55006712E+04  0.10631821E-13
  0.57516981E+04  0.93399963E-14
  0.60141807E+04  0.82015613E-14
  0.62886419E+04  0.71985210E-14
  0.65756283E+04  0.63123038E-14
  0.68757115E+04  0.55330059E-14
  0.71894893E+04  0.48492443E-14
  0.75175865E+04  0.42461053E-14
  0.78606566E+04  0.37154962E-14
  0.82193830E+04  0.32496148E-14
  0.85944801E+04  0.28402233E-14
  0.89866950E+04  0.24805700E-14
  0.93968089E+04  0.21655824E-14
  0.98256386E+04  0.18889891E-14
  0.10274038E+05  0.16461239E-14
  0.10742901E+05  0.14338986E-14
  0.11233160E+05  0.12480757E-14
  0.11745793E+05  0.10852419E-14
  0.12281820E+05  0.94314097E-15
  0.12842310E+05  0.81921766E-15
  0.13428377E+05  0.71077018E-15
  0.14041190E+05  0.61637359E-15
  0.14681969E+05  0.53418983E-15
  0.15351991E+05  0.46226267E-15
  0.16052589E+05  0.39991121E-15
  0.16785160E+05  0.34559183E-15
  0.17551162E+05  0.29859202E-15
  0.18352121E+05  0.25777846E-15
  0.19189633E+05  0.22241240E-15
  0.20065365E+05  0.19170142E-15
  0.20981061E+05  0.16495683E-15
  0.21938546E+05  0.14200561E-15
  0.22939727E+05  0.12212186E-15
  0.23986596E+05  0.10492499E-15
  0.25081241E+05  0.90070956E-16
  0.26225840E+05  0.77288142E-16
  0.27422674E+05  0.66248974E-16
  0.28674126E+05  0.56770131E-16
  0.29982690E+05  0.48594343E-16
  0.31350970E+05  0.41580649E-16
  0.32781693E+05  0.35508706E-16
  0.34277707E+05  0.30341330E-16
  0.35841994E+05  0.25899425E-16
  0.37477667E+05  0.22084817E-16
  0.39187986E+05  0.18806835E-16
  0.40976356E+05  0.15980417E-16
  0.42846340E+05  0.13618238E-16
  0.44801661E+05  0.11563793E-16
  0.46846215E+05  0.98277429E-17
  0.48984074E+05  0.83180840E-17
  0.51219495E+05  0.70580456E-17
  0.53556932E+05  0.59759383E-17
  0.56001038E+05  0.50557773E-17
  0.58556683E+05  0.42681510E-17
  0.61228957E+05  0.36036784E-17
  0.64023182E+05  0.30456425E-17
  0.66944923E+05  0.25638620E-17
  0.70000000E+05  0.21594898E-17
  Principal QN n  Azimuthal QN l
               4               1
 Electron Energy Probability dst
  0.10000000E+01  0.26243063E-09
  0.10456357E+01  0.26221885E-09
  0.10933540E+01  0.26199673E-09
  0.11432499E+01  0.26176374E-09
  0.11954229E+01  0.26151931E-09
  0.12499768E+01  0.26126286E-09
  0.13070204E+01  0.26099374E-09
  0.13666671E+01  0.26071130E-09
  0.14290359E+01  0.26041483E-09
  0.14942509E+01  0.26010363E-09
  0.15624421E+01  0.25977698E-09
  0.16337452E+01  0.25943411E-09
  0.17083022E+01  0.25907425E-09
  0.17862617E+01  0.25869658E-09
  0.18677790E+01  0.25830026E-09
  0.19530164E+01  0.25788440E-09
  0.20421436E+01  0.25744811E-09
  0.21353382E+01  0.25699046E-09
  0.22327858E+01  0.25651051E-09
  0.23346805E+01  0.25600731E-09
  0.24412252E+01  0.25547986E-09
  0.25526322E+01  0.25492720E-09
  0.26691232E+01  0.25434835E-09
  0.27909305E+01  0.25374234E-09
  0.29182965E+01  0.25310823E-09
  0.30514749E+01  0.25244501E-09
  0.31907310E+01  0.25175166E-09
  0.33363422E+01  0.25102715E-09
  0.34885984E+01  0.25027035E-09
  0.36478030E+01  0.24948002E-09
  0.38142729E+01  0.24865490E-09
  0.39883398E+01  0.24779372E-09
  0.41703504E+01  0.24689521E-09
  0.43606672E+01  0.24595812E-09
  0.45596692E+01  0.24498121E-09
  0.47677528E+01  0.24396327E-09
  0.49853324E+01  0.24290312E-09
  0.52128414E+01  0.24179947E-09
  0.54507329E+01  0.24065101E-09
  0.56994808E+01  0.23945647E-09
  0.59595804E+01  0.23821462E-09
  0.62315499E+01  0.23692431E-09
  0.65159309E+01  0.23558451E-09
  0.68132898E+01  0.23419462E-09
  0.71242189E+01  0.23275451E-09
  0.74493374E+01  0.23126399E-09
  0.77892930E+01  0.22972285E-09
  0.81447626E+01  0.22813113E-09
  0.85164544E+01  0.22648914E-09
  0.89051085E+01  0.22479670E-09
  0.93114992E+01  0.22305314E-09
  0.97364357E+01  0.22125789E-09
  0.10180765E+02  0.21941066E-09
  0.10645371E+02  0.21751128E-09
  0.11131179E+02  0.21555978E-09
  0.11639158E+02  0.21355698E-09
  0.12170319E+02  0.21150438E-09
  0.12725720E+02  0.20940386E-09
  0.13306467E+02  0.20725719E-09
  0.13913716E+02  0.20506619E-09
  0.14548678E+02  0.20283301E-09
  0.15212617E+02  0.20055998E-09
  0.15906855E+02  0.19824902E-09
  0.16632775E+02  0.19590198E-09
  0.17391823E+02  0.19352085E-09
  0.18185510E+02  0.19110814E-09
  0.19015418E+02  0.18866656E-09
  0.19883200E+02  0.18619914E-09
  0.20790583E+02  0.18370962E-09
  0.21739375E+02  0.18120203E-09
  0.22731466E+02  0.17868042E-09
  0.23768832E+02  0.17614833E-09
  0.24853539E+02  0.17360900E-09
  0.25987747E+02  0.17106555E-09
  0.27173715E+02  0.16852129E-09
  0.28413806E+02  0.16597978E-09
  0.29710489E+02  0.16344340E-09
  0.31066348E+02  0.16091326E-09
  0.32484081E+02  0.15838982E-09
  0.33966514E+02  0.15587575E-09
  0.35516599E+02  0.15337372E-09
  0.37137423E+02  0.15088676E-09
  0.38832214E+02  0.14841680E-09
  0.40604349E+02  0.14596422E-09
  0.42457356E+02  0.14352774E-09
  0.44394926E+02  0.14110592E-09
  0.46420918E+02  0.13869949E-09
  0.48539368E+02  0.13630842E-09
  0.50754495E+02  0.13393114E-09
  0.53070711E+02  0.13156612E-09
  0.55492628E+02  0.12921082E-09
  0.58025072E+02  0.12686071E-09
  0.60673085E+02  0.12451402E-09
  0.63441942E+02  0.12217111E-09
  0.66337158E+02  0.11982815E-09
  0.69364499E+02  0.11747606E-09
  0.72529995E+02  0.11510930E-09
  0.75839950E+02  0.11272835E-09
  0.79300958E+02  0.11033271E-09
  0.82919910E+02  0.10791969E-09
  0.86704016E+02  0.10548481E-09
  0.90660813E+02  0.10302472E-09
  0.94798180E+02  0.10053883E-09
  0.99124359E+02  0.98026283E-10
  0.10364797E+03  0.95486937E-10
  0.10837801E+03  0.92920652E-10
  0.11332391E+03  0.90327693E-10
  0.11849553E+03  0.87710177E-10
  0.12390315E+03  0.85071060E-10
  0.12955756E+03  0.82411404E-10
  0.13547000E+03  0.79732771E-10
  0.14165227E+03  0.77039327E-10
  0.14811666E+03  0.74336658E-10
  0.15487607E+03  0.71631622E-10
  0.16194394E+03  0.68927644E-10
  0.16933436E+03  0.66221155E-10
  0.17706205E+03  0.63528544E-10
  0.18514240E+03  0.60859167E-10
  0.19359150E+03  0.58198841E-10
  0.20242617E+03  0.55567524E-10
  0.21166403E+03  0.52974589E-10
  0.22132346E+03  0.50417626E-10
  0.23142371E+03  0.47905581E-10
  0.24198488E+03  0.45444108E-10
  0.25302803E+03  0.43030773E-10
  0.26457513E+03  0.40685118E-10
  0.27664920E+03  0.38398824E-10
  0.28927427E+03  0.36178270E-10
  0.30247550E+03  0.34029349E-10
  0.31627917E+03  0.31951842E-10
  0.33071278E+03  0.29950017E-10
  0.34580508E+03  0.28030017E-10
  0.36158613E+03  0.26180536E-10
  0.37808736E+03  0.24418466E-10
  0.39534163E+03  0.22737938E-10
  0.41338331E+03  0.21132364E-10
  0.43224834E+03  0.19609416E-10
  0.45197428E+03  0.18168592E-10
  0.47260044E+03  0.16804560E-10
  0.49416788E+03  0.15514254E-10
  0.51671956E+03  0.14304049E-10
  0.54030041E+03  0.13166041E-10
  0.56495738E+03  0.12097440E-10
  0.59073959E+03  0.11099330E-10
  0.61769839E+03  0.10167583E-10
  0.64588748E+03  0.92988646E-11
  0.67536299E+03  0.84915345E-11
  0.70618363E+03  0.77416957E-11
  0.73841080E+03  0.70482737E-11
  0.77210867E+03  0.64064857E-11
  0.80734438E+03  0.58145759E-11
  0.84418808E+03  0.52693594E-11
  0.88271317E+03  0.47682293E-11
  0.92299639E+03  0.43083792E-11
  0.96511795E+03  0.38871547E-11
  0.10091618E+04  0.35020247E-11
  0.10552155E+04  0.31513104E-11
  0.11033710E+04  0.28313081E-11
  0.11537241E+04  0.25395438E-11
  0.12063751E+04  0.22745321E-11
  0.12614288E+04  0.20344563E-11
  0.13189950E+04  0.18177101E-11
  0.13791882E+04  0.16222156E-11
  0.14421284E+04  0.14453980E-11
  0.15079409E+04  0.12861471E-11
  0.15767568E+04  0.11431396E-11
  0.16487131E+04  0.10145287E-11
  0.17239533E+04  0.89930971E-12
  0.18026270E+04  0.79631971E-12
  0.18848911E+04  0.70409185E-12
  0.19709094E+04  0.62184078E-12
  0.20608532E+04  0.54856029E-12
  0.21549016E+04  0.48325549E-12
  0.22532420E+04  0.42528971E-12
  0.23560703E+04  0.37378045E-12
  0.24635911E+04  0.32812682E-12
  0.25760188E+04  0.28772534E-12
  0.26935771E+04  0.25197477E-12
  0.28165003E+04  0.22044092E-12
  0.29450332E+04  0.19260279E-12
  0.30794318E+04  0.16810867E-12
  0.32199637E+04  0.14654584E-12
  0.33669090E+04  0.12761351E-12
  0.35205601E+04  0.11098825E-12
  0.36812233E+04  0.96426912E-13
  0.38492184E+04  0.83683915E-13
  0.40248800E+04  0.72552266E-13
  0.42085582E+04  0.62818358E-13
  0.44006186E+04  0.54333102E-13
  0.46014438E+04  0.46949163E-13
  0.48114338E+04  0.40531969E-13
  0.50310068E+04  0.34949526E-13
  0.52606002E+04  0.30097033E-13
  0.55006712E+04  0.25890445E-13
  0.57516981E+04  0.22255572E-13
  0.60141807E+04  0.19111214E-13
  0.62886419E+04  0.16388105E-13
  0.65756283E+04  0.14039144E-13
  0.68757115E+04  0.12014873E-13
  0.71894893E+04  0.10270015E-13
  0.75175865E+04  0.87686862E-14
  0.78606566E+04  0.74793479E-14
  0.82193830E+04  0.63721581E-14
  0.85944801E+04  0.54219871E-14
  0.89866950E+04  0.46097031E-14
  0.93968089E+04  0.39131196E-14
  0.98256386E+04  0.33172590E-14
  0.10274038E+05  0.28102365E-14
  0.10742901E+05  0.23785055E-14
  0.11233160E+05  0.20097077E-14
  0.11745793E+05  0.16958983E-14
  0.12281820E+05  0.14300406E-14
  0.12842310E+05  0.12042992E-14
  0.13428377E+05  0.10129166E-14
  0.14041190E+05  0.85054929E-15
  0.14681969E+05  0.71368345E-15
  0.15351991E+05  0.59843082E-15
  0.16052589E+05  0.50109742E-15
  0.16785160E+05  0.41945902E-15
  0.17551162E+05  0.35041134E-15
  0.18352121E+05  0.29267372E-15
  0.19189633E+05  0.24415149E-15
  0.20065365E+05  0.20326620E-15
  0.20981061E+05  0.16920090E-15
  0.21938546E+05  0.14081075E-15
  0.22939727E+05  0.11700350E-15
  0.23986596E+05  0.97053446E-16
  0.25081241E+05  0.80440719E-16
  0.26225840E+05  0.66608642E-16
  0.27422674E+05  0.55142740E-16
  0.28674126E+05  0.45597351E-16
  0.29982690E+05  0.37683377E-16
  0.31350970E+05  0.31073591E-16
  0.32781693E+05  0.25592399E-16
  0.34277707E+05  0.21084102E-16
  0.35841994E+05  0.17370961E-16
  0.37477667E+05  0.14249662E-16
  0.39187986E+05  0.11705150E-16
  0.40976356E+05  0.96003133E-17
  0.42846340E+05  0.78975748E-17
  0.44801661E+05  0.64554582E-17
  0.46846215E+05  0.52776896E-17
  0.48984074E+05  0.43055267E-17
  0.51219495E+05  0.35170196E-17
  0.53556932E+05  0.28823810E-17
  0.56001038E+05  0.23410787E-17
  0.58556683E+05  0.19099076E-17
  0.61228957E+05  0.15456292E-17
  0.64023182E+05  0.12650415E-17
  0.66944923E+05  0.10197783E-17
  0.70000000E+05  0.83035491E-18
  Principal QN n  Azimuthal QN l
               4               2
 Electron Energy Probability dst
  0.10000000E+01  0.29021107E-08
  0.10456357E+01  0.29114597E-08
  0.10933540E+01  0.29215626E-08
  0.11432499E+01  0.29324895E-08
  0.11954229E+01  0.29443177E-08
  0.12499768E+01  0.29571322E-08
  0.13070204E+01  0.29710264E-08
  0.13666671E+01  0.29861031E-08
  0.14290359E+01  0.30024760E-08
  0.14942509E+01  0.30202708E-08
  0.15624421E+01  0.30396268E-08
  0.16337452E+01  0.30606982E-08
  0.17083022E+01  0.30836557E-08
  0.17862617E+01  0.31086887E-08
  0.18677790E+01  0.31360073E-08
  0.19530164E+01  0.31658445E-08
  0.20421436E+01  0.31984594E-08
  0.21353382E+01  0.32341401E-08
  0.22327858E+01  0.32732102E-08
  0.23346805E+01  0.33160329E-08
  0.24412252E+01  0.33630153E-08
  0.25526322E+01  0.34146140E-08
  0.26691232E+01  0.34713399E-08
  0.27909305E+01  0.35337653E-08
  0.29182965E+01  0.36025317E-08
  0.30514749E+01  0.36783581E-08
  0.31907310E+01  0.37620517E-08
  0.33363422E+01  0.38545210E-08
  0.34885984E+01  0.39567989E-08
  0.36478030E+01  0.40700553E-08
  0.38142729E+01  0.41956252E-08
  0.39883398E+01  0.43350220E-08
  0.41703504E+01  0.44899575E-08
  0.43606672E+01  0.46623694E-08
  0.45596692E+01  0.48544516E-08
  0.47677528E+01  0.50687013E-08
  0.49853324E+01  0.53080060E-08
  0.52128414E+01  0.55756753E-08
  0.54507329E+01  0.58755202E-08
  0.56994808E+01  0.62118999E-08
  0.59595804E+01  0.65897903E-08
  0.62315499E+01  0.70149083E-08
  0.65159309E+01  0.74938662E-08
  0.68132898E+01  0.80343049E-08
  0.71242189E+01  0.86449915E-08
  0.74493374E+01  0.93360050E-08
  0.77892930E+01  0.10118944E-07
  0.81447626E+01  0.11007083E-07
  0.85164544E+01  0.12015619E-07
  0.89051085E+01  0.13161582E-07
  0.93114992E+01  0.14463756E-07
  0.97364357E+01  0.15942609E-07
  0.10180765E+02  0.17621073E-07
  0.10645371E+02  0.19523070E-07
  0.11131179E+02  0.21667932E-07
  0.11639158E+02  0.24070742E-07
  0.12170319E+02  0.26733049E-07
  0.12725720E+02  0.29648542E-07
  0.13306467E+02  0.32782616E-07
  0.13913716E+02  0.36053199E-07
  0.14548678E+02  0.39336729E-07
  0.15212617E+02  0.42455345E-07
  0.15906855E+02  0.45196673E-07
  0.16632775E+02  0.47340109E-07
  0.17391823E+02  0.48658738E-07
  0.18185510E+02  0.48984118E-07
  0.19015418E+02  0.48221493E-07
  0.19883200E+02  0.46443652E-07
  0.20790583E+02  0.43804197E-07
  0.21739375E+02  0.40542512E-07
  0.22731466E+02  0.36894658E-07
  0.23768832E+02  0.33105119E-07
  0.24853539E+02  0.29388460E-07
  0.25987747E+02  0.25879497E-07
  0.27173715E+02  0.22629951E-07
  0.28413806E+02  0.19668096E-07
  0.29710489E+02  0.17009416E-07
  0.31066348E+02  0.14649997E-07
  0.32484081E+02  0.12567535E-07
  0.33966514E+02  0.10739977E-07
  0.35516599E+02  0.91451331E-08
  0.37137423E+02  0.77553715E-08
  0.38832214E+02  0.65504652E-08
  0.40604349E+02  0.55085133E-08
  0.42457356E+02  0.46085995E-08
  0.44394926E+02  0.38363598E-08
  0.46420918E+02  0.31744379E-08
  0.48539368E+02  0.26107259E-08
  0.50754495E+02  0.21326522E-08
  0.53070711E+02  0.17294014E-08
  0.55492628E+02  0.13921836E-08
  0.58025072E+02  0.11118093E-08
  0.60673085E+02  0.88118652E-09
  0.63441942E+02  0.69346969E-09
  0.66337158E+02  0.54268643E-09
  0.69364499E+02  0.42341098E-09
  0.72529995E+02  0.33096602E-09
  0.75839950E+02  0.26096465E-09
  0.79300958E+02  0.20977668E-09
  0.82919910E+02  0.17390239E-09
  0.86704016E+02  0.15048100E-09
  0.90660813E+02  0.13694711E-09
  0.94798180E+02  0.13102471E-09
  0.99124359E+02  0.13085174E-09
  0.10364797E+03  0.13477402E-09
  0.10837801E+03  0.14145232E-09
  0.11332391E+03  0.14973737E-09
  0.11849553E+03  0.15872212E-09
  0.12390315E+03  0.16768523E-09
  0.12955756E+03  0.17607728E-09
  0.13547000E+03  0.18347302E-09
  0.14165227E+03  0.18959920E-09
  0.14811666E+03  0.19427309E-09
  0.15487607E+03  0.19738622E-09
  0.16194394E+03  0.19894225E-09
  0.16933436E+03  0.19896717E-09
  0.17706205E+03  0.19752482E-09
  0.18514240E+03  0.19476081E-09
  0.19359150E+03  0.19079591E-09
  0.20242617E+03  0.18576166E-09
  0.21166403E+03  0.17983365E-09
  0.22132346E+03  0.17315926E-09
  0.23142371E+03  0.16588200E-09
  0.24198488E+03  0.15814713E-09
  0.25302803E+03  0.15009927E-09
  0.26457513E+03  0.14184637E-09
  0.27664920E+03  0.13348941E-09
  0.28927427E+03  0.12515286E-09
  0.30247550E+03  0.11689544E-09
  0.31627917E+03  0.10878529E-09
  0.33071278E+03  0.10090330E-09
  0.34580508E+03  0.93286592E-10
  0.36158613E+03  0.85955314E-10
  0.37808736E+03  0.78970922E-10
  0.39534163E+03  0.72340509E-10
  0.41338331E+03  0.66073380E-10
  0.43224834E+03  0.60170436E-10
  0.45197428E+03  0.54659072E-10
  0.47260044E+03  0.49531875E-10
  0.49416788E+03  0.44763699E-10
  0.51671956E+03  0.40341472E-10
  0.54030041E+03  0.36263768E-10
  0.56495738E+03  0.32520268E-10
  0.59073959E+03  0.29088618E-10
  0.61769839E+03  0.25955224E-10
  0.64588748E+03  0.23114703E-10
  0.67536299E+03  0.20551780E-10
  0.70618363E+03  0.18237877E-10
  0.73841080E+03  0.16139287E-10
  0.77210867E+03  0.14247332E-10
  0.80734438E+03  0.12554015E-10
  0.84418808E+03  0.11042801E-10
  0.88271317E+03  0.96896832E-11
  0.92299639E+03  0.84831374E-11
  0.96511795E+03  0.74153969E-11
  0.10091618E+04  0.64721918E-11
  0.10552155E+04  0.56347658E-11
  0.11033710E+04  0.48950407E-11
  0.11537241E+04  0.42461413E-11
  0.12063751E+04  0.36765039E-11
  0.12614288E+04  0.31756067E-11
  0.13189950E+04  0.27386613E-11
  0.13791882E+04  0.23584709E-11
  0.14421284E+04  0.20262561E-11
  0.15079409E+04  0.17378239E-11
  0.15767568E+04  0.14884626E-11
  0.16487131E+04  0.12720441E-11
  0.17239533E+04  0.10852789E-11
  0.18026270E+04  0.92472102E-12
  0.18848911E+04  0.78621459E-12
  0.19709094E+04  0.66749154E-12
  0.20608532E+04  0.56585447E-12
  0.21549016E+04  0.47872680E-12
  0.22532420E+04  0.40452761E-12
  0.23560703E+04  0.34120660E-12
  0.24635911E+04  0.28737480E-12
  0.25760188E+04  0.24171153E-12
  0.26935771E+04  0.20294757E-12
  0.28165003E+04  0.17020971E-12
  0.29450332E+04  0.14250304E-12
  0.30794318E+04  0.11917748E-12
  0.32199637E+04  0.99513351E-13
  0.33669090E+04  0.83000159E-13
  0.35205601E+04  0.69118619E-13
  0.36812233E+04  0.57487463E-13
  0.38492184E+04  0.47744454E-13
  0.40248800E+04  0.39613160E-13
  0.42085582E+04  0.32826819E-13
  0.44006186E+04  0.27171642E-13
  0.46014438E+04  0.22444566E-13
  0.48114338E+04  0.18517406E-13
  0.50310068E+04  0.15265827E-13
  0.52606002E+04  0.12568539E-13
  0.55006712E+04  0.10332140E-13
  0.57516981E+04  0.84843672E-14
  0.60141807E+04  0.69588562E-14
  0.62886419E+04  0.56981743E-14
  0.65756283E+04  0.46595701E-14
  0.68757115E+04  0.38084183E-14
  0.71894893E+04  0.31102841E-14
  0.75175865E+04  0.25329169E-14
  0.78606566E+04  0.20598624E-14
  0.82193830E+04  0.16732791E-14
  0.85944801E+04  0.13560668E-14
  0.89866950E+04  0.10986500E-14
  0.93968089E+04  0.89030055E-15
  0.98256386E+04  0.72006550E-15
  0.10274038E+05  0.58059575E-15
  0.10742901E+05  0.46754373E-15
  0.11233160E+05  0.37612909E-15
  0.11745793E+05  0.30222073E-15
  0.12281820E+05  0.24253556E-15
  0.12842310E+05  0.19491811E-15
  0.13428377E+05  0.15601815E-15
  0.14041190E+05  0.12456869E-15
  0.14681969E+05  0.99550645E-16
  0.15351991E+05  0.79495114E-16
  0.16052589E+05  0.63196981E-16
  0.16785160E+05  0.50562162E-16
  0.17551162E+05  0.40241709E-16
  0.18352121E+05  0.32026444E-16
  0.19189633E+05  0.25446377E-16
  0.20065365E+05  0.20212674E-16
  0.20981061E+05  0.15950738E-16
  0.21938546E+05  0.12739040E-16
  0.22939727E+05  0.10088623E-16
  0.23986596E+05  0.79692087E-17
  0.25081241E+05  0.62776174E-17
  0.26225840E+05  0.49590595E-17
  0.27422674E+05  0.39095262E-17
  0.28674126E+05  0.30813809E-17
  0.29982690E+05  0.24362251E-17
  0.31350970E+05  0.19069896E-17
  0.32781693E+05  0.14989456E-17
  0.34277707E+05  0.11730801E-17
  0.35841994E+05  0.92680867E-18
  0.37477667E+05  0.71801032E-18
  0.39187986E+05  0.56610191E-18
  0.40976356E+05  0.44749878E-18
  0.42846340E+05  0.34984729E-18
  0.44801661E+05  0.27222714E-18
  0.46846215E+05  0.20896390E-18
  0.48984074E+05  0.16440935E-18
  0.51219495E+05  0.12758863E-18
  0.53556932E+05  0.10188964E-18
  0.56001038E+05  0.77620366E-19
  0.58556683E+05  0.60325484E-19
  0.61228957E+05  0.46453170E-19
  0.64023182E+05  0.36281924E-19
  0.66944923E+05  0.27916062E-19
  0.70000000E+05  0.21574745E-19
  Principal QN n  Azimuthal QN l
               5               0
 Electron Energy Probability dst
  0.10000000E+01  0.67743273E-09
  0.10456357E+01  0.66430757E-09
  0.10933540E+01  0.65084450E-09
  0.11432499E+01  0.63704803E-09
  0.11954229E+01  0.62292409E-09
  0.12499768E+01  0.60848013E-09
  0.13070204E+01  0.59372521E-09
  0.13666671E+01  0.57867002E-09
  0.14290359E+01  0.56332685E-09
  0.14942509E+01  0.54770960E-09
  0.15624421E+01  0.53183388E-09
  0.16337452E+01  0.51571696E-09
  0.17083022E+01  0.49937769E-09
  0.17862617E+01  0.48283642E-09
  0.18677790E+01  0.46611473E-09
  0.19530164E+01  0.44923573E-09
  0.20421436E+01  0.43222754E-09
  0.21353382E+01  0.41512200E-09
  0.22327858E+01  0.39795280E-09
  0.23346805E+01  0.38075510E-09
  0.24412252E+01  0.36356509E-09
  0.25526322E+01  0.34641937E-09
  0.26691232E+01  0.32935577E-09
  0.27909305E+01  0.31241846E-09
  0.29182965E+01  0.29565360E-09
  0.30514749E+01  0.27910696E-09
  0.31907310E+01  0.26282270E-09
  0.33363422E+01  0.24684196E-09
  0.34885984E+01  0.23120602E-09
  0.36478030E+01  0.21596768E-09
  0.38142729E+01  0.20118019E-09
  0.39883398E+01  0.18689273E-09
  0.41703504E+01  0.17314810E-09
  0.43606672E+01  0.15998333E-09
  0.45596692E+01  0.14744572E-09
  0.47677528E+01  0.13558252E-09
  0.49853324E+01  0.12443118E-09
  0.52128414E+01  0.11401578E-09
  0.54507329E+01  0.10435618E-09
  0.56994808E+01  0.95488333E-10
  0.59595804E+01  0.87439370E-10
  0.62315499E+01  0.80219503E-10
  0.65159309E+01  0.73835452E-10
  0.68132898E+01  0.68296540E-10
  0.71242189E+01  0.63595567E-10
  0.74493374E+01  0.59727411E-10
  0.77892930E+01  0.56675430E-10
  0.81447626E+01  0.54413946E-10
  0.85164544E+01  0.52923875E-10
  0.89051085E+01  0.52165005E-10
  0.93114992E+01  0.52098292E-10
  0.97364357E+01  0.52691770E-10
  0.10180765E+02  0.53889200E-10
  0.10645371E+02  0.55623841E-10
  0.11131179E+02  0.57850936E-10
  0.11639158E+02  0.60509524E-10
  0.12170319E+02  0.63525592E-10
  0.12725720E+02  0.66843847E-10
  0.13306467E+02  0.70396301E-10
  0.13913716E+02  0.74108332E-10
  0.14548678E+02  0.77922428E-10
  0.15212617E+02  0.81770021E-10
  0.15906855E+02  0.85587775E-10
  0.16632775E+02  0.89322408E-10
  0.17391823E+02  0.92914650E-10
  0.18185510E+02  0.96316735E-10
  0.19015418E+02  0.99481200E-10
  0.19883200E+02  0.10236623E-09
  0.20790583E+02  0.10493821E-09
  0.21739375E+02  0.10716652E-09
  0.22731466E+02  0.10902854E-09
  0.23768832E+02  0.11050618E-09
  0.24853539E+02  0.11158705E-09
  0.25987747E+02  0.11226520E-09
  0.27173715E+02  0.11254052E-09
  0.28413806E+02  0.11241660E-09
  0.29710489E+02  0.11190021E-09
  0.31066348E+02  0.11100672E-09
  0.32484081E+02  0.10975241E-09
  0.33966514E+02  0.10815720E-09
  0.35516599E+02  0.10624454E-09
  0.37137423E+02  0.10404071E-09
  0.38832214E+02  0.10157376E-09
  0.40604349E+02  0.98873376E-10
  0.42457356E+02  0.95969771E-10
  0.44394926E+02  0.92887082E-10
  0.46420918E+02  0.89657402E-10
  0.48539368E+02  0.86315021E-10
  0.50754495E+02  0.82874436E-10
  0.53070711E+02  0.79370050E-10
  0.55492628E+02  0.75837921E-10
  0.58025072E+02  0.72274154E-10
  0.60673085E+02  0.68731696E-10
  0.63441942E+02  0.65212411E-10
  0.66337158E+02  0.61746810E-10
  0.69364499E+02  0.58324878E-10
  0.72529995E+02  0.54982024E-10
  0.75839950E+02  0.51729993E-10
  0.79300958E+02  0.48564587E-10
  0.82919910E+02  0.45509445E-10
  0.86704016E+02  0.42572542E-10
  0.90660813E+02  0.39749295E-10
  0.94798180E+02  0.37043959E-10
  0.99124359E+02  0.34471699E-10
  0.10364797E+03  0.32009695E-10
  0.10837801E+03  0.29691210E-10
  0.11332391E+03  0.27499104E-10
  0.11849553E+03  0.25410740E-10
  0.12390315E+03  0.23467371E-10
  0.12955756E+03  0.21635768E-10
  0.13547000E+03  0.19907673E-10
  0.14165227E+03  0.18313027E-10
  0.14811666E+03  0.16807528E-10
  0.15487607E+03  0.15413962E-10
  0.16194394E+03  0.14121689E-10
  0.16933436E+03  0.12914630E-10
  0.17706205E+03  0.11805165E-10
  0.18514240E+03  0.10781189E-10
  0.19359150E+03  0.98390724E-11
  0.20242617E+03  0.89696782E-11
  0.21166403E+03  0.81627324E-11
  0.22132346E+03  0.74171332E-11
  0.23142371E+03  0.67326296E-11
  0.24198488E+03  0.61069248E-11
  0.25302803E+03  0.55351421E-11
  0.26457513E+03  0.50096257E-11
  0.27664920E+03  0.45266074E-11
  0.28927427E+03  0.40865867E-11
  0.30247550E+03  0.36890717E-11
  0.31627917E+03  0.33320979E-11
  0.33071278E+03  0.30118501E-11
  0.34580508E+03  0.27222140E-11
  0.36158613E+03  0.24556654E-11
  0.37808736E+03  0.22103707E-11
  0.39534163E+03  0.19865839E-11
  0.41338331E+03  0.17839589E-11
  0.43224834E+03  0.16013822E-11
  0.45197428E+03  0.14367783E-11
  0.47260044E+03  0.12875445E-11
  0.49416788E+03  0.11529622E-11
  0.51671956E+03  0.10325754E-11
  0.54030041E+03  0.92535385E-12
  0.56495738E+03  0.82955160E-12
  0.59073959E+03  0.74278476E-12
  0.61769839E+03  0.66406654E-12
  0.64588748E+03  0.59323616E-12
  0.67536299E+03  0.52985401E-12
  0.70618363E+03  0.47311775E-12
  0.73841080E+03  0.42207212E-12
  0.77210867E+03  0.37639210E-12
  0.80734438E+03  0.33574291E-12
  0.84418808E+03  0.29953445E-12
  0.88271317E+03  0.26696500E-12
  0.92299639E+03  0.23769356E-12
  0.96511795E+03  0.21156274E-12
  0.10091618E+04  0.18827307E-12
  0.10552155E+04  0.16742296E-12
  0.11033710E+04  0.14882488E-12
  0.11537241E+04  0.13230397E-12
  0.12063751E+04  0.11757208E-12
  0.12614288E+04  0.10437665E-12
  0.13189950E+04  0.92623395E-13
  0.13791882E+04  0.82169705E-13
  0.14421284E+04  0.72837414E-13
  0.15079409E+04  0.64539559E-13
  0.15767568E+04  0.57173694E-13
  0.16487131E+04  0.50605377E-13
  0.17239533E+04  0.44768364E-13
  0.18026270E+04  0.39594400E-13
  0.18848911E+04  0.34997375E-13
  0.19709094E+04  0.30926456E-13
  0.20608532E+04  0.27317011E-13
  0.21549016E+04  0.24108722E-13
  0.22532420E+04  0.21268808E-13
  0.23560703E+04  0.18752833E-13
  0.24635911E+04  0.16529295E-13
  0.25760188E+04  0.14565679E-13
  0.26935771E+04  0.12829386E-13
  0.28165003E+04  0.11296155E-13
  0.29450332E+04  0.99383192E-14
  0.30794318E+04  0.87411113E-14
  0.32199637E+04  0.76875589E-14
  0.33669090E+04  0.67611234E-14
  0.35205601E+04  0.59422331E-14
  0.36812233E+04  0.52192083E-14
  0.38492184E+04  0.45823179E-14
  0.40248800E+04  0.40222279E-14
  0.42085582E+04  0.35286295E-14
  0.44006186E+04  0.30946152E-14
  0.46014438E+04  0.27133726E-14
  0.48114338E+04  0.23782721E-14
  0.50310068E+04  0.20833696E-14
  0.52606002E+04  0.18250640E-14
  0.55006712E+04  0.15986280E-14
  0.57516981E+04  0.13987670E-14
  0.60141807E+04  0.12232317E-14
  0.62886419E+04  0.10697277E-14
  0.65756283E+04  0.93509461E-15
  0.68757115E+04  0.81688996E-15
  0.71894893E+04  0.71333735E-15
  0.75175865E+04  0.62299847E-15
  0.78606566E+04  0.54362250E-15
  0.82193830E+04  0.47394796E-15
  0.85944801E+04  0.41322074E-15
  0.89866950E+04  0.36009886E-15
  0.93968089E+04  0.31351834E-15
  0.98256386E+04  0.27275079E-15
  0.10274038E+05  0.23721341E-15
  0.10742901E+05  0.20619615E-15
  0.11233160E+05  0.17899070E-15
  0.11745793E+05  0.15537076E-15
  0.12281820E+05  0.13492699E-15
  0.12842310E+05  0.11701124E-15
  0.13428377E+05  0.10128739E-15
  0.14041190E+05  0.87663129E-16
  0.14681969E+05  0.75930960E-16
  0.15351991E+05  0.65583766E-16
  0.16052589E+05  0.56636412E-16
  0.16785160E+05  0.48882369E-16
  0.17551162E+05  0.42171580E-16
  0.18352121E+05  0.36402205E-16
  0.19189633E+05  0.31303863E-16
  0.20065365E+05  0.26955354E-16
  0.20981061E+05  0.23183639E-16
  0.21938546E+05  0.19933950E-16
  0.22939727E+05  0.17121350E-16
  0.23986596E+05  0.14685452E-16
  0.25081241E+05  0.12604302E-16
  0.26225840E+05  0.10823367E-16
  0.27422674E+05  0.92650835E-17
  0.28674126E+05  0.79255641E-17
  0.29982690E+05  0.67712083E-17
  0.31350970E+05  0.58032398E-17
  0.32781693E+05  0.49495617E-17
  0.34277707E+05  0.42270334E-17
  0.35841994E+05  0.36003699E-17
  0.37477667E+05  0.30648327E-17
  0.39187986E+05  0.26191077E-17
  0.40976356E+05  0.22154704E-17
  0.42846340E+05  0.18957811E-17
  0.44801661E+05  0.15977199E-17
  0.46846215E+05  0.13658507E-17
  0.48984074E+05  0.11501589E-17
  0.51219495E+05  0.97994445E-18
  0.53556932E+05  0.82568364E-18
  0.56001038E+05  0.69940586E-18
  0.58556683E+05  0.59087435E-18
  0.61228957E+05  0.49837869E-18
  0.64023182E+05  0.42110206E-18
  0.66944923E+05  0.35348337E-18
  0.70000000E+05  0.29901192E-18
  Principal QN n  Azimuthal QN l
               5               1
 Electron Energy Probability dst
  0.10000000E+01  0.47661038E-06
  0.10456357E+01  0.46917863E-06
  0.10933540E+01  0.46152433E-06
  0.11432499E+01  0.45364778E-06
  0.11954229E+01  0.44555017E-06
  0.12499768E+01  0.43723360E-06
  0.13070204E+01  0.42870074E-06
  0.13666671E+01  0.41995491E-06
  0.14290359E+01  0.41100053E-06
  0.14942509E+01  0.40184320E-06
  0.15624421E+01  0.39248947E-06
  0.16337452E+01  0.38294652E-06
  0.17083022E+01  0.37322278E-06
  0.17862617E+01  0.36332805E-06
  0.18677790E+01  0.35327341E-06
  0.19530164E+01  0.34307141E-06
  0.20421436E+01  0.33273632E-06
  0.21353382E+01  0.32228333E-06
  0.22327858E+01  0.31172819E-06
  0.23346805E+01  0.30108761E-06
  0.24412252E+01  0.29037979E-06
  0.25526322E+01  0.27962493E-06
  0.26691232E+01  0.26884513E-06
  0.27909305E+01  0.25806380E-06
  0.29182965E+01  0.24730493E-06
  0.30514749E+01  0.23659239E-06
  0.31907310E+01  0.22594854E-06
  0.33363422E+01  0.21539340E-06
  0.34885984E+01  0.20494719E-06
  0.36478030E+01  0.19463382E-06
  0.38142729E+01  0.18447836E-06
  0.39883398E+01  0.17450527E-06
  0.41703504E+01  0.16473862E-06
  0.43606672E+01  0.15520075E-06
  0.45596692E+01  0.14590943E-06
  0.47677528E+01  0.13688081E-06
  0.49853324E+01  0.12813216E-06
  0.52128414E+01  0.11967784E-06
  0.54507329E+01  0.11153026E-06
  0.56994808E+01  0.10370239E-06
  0.59595804E+01  0.96202967E-07
  0.62315499E+01  0.89038969E-07
  0.65159309E+01  0.82217000E-07
  0.68132898E+01  0.75740013E-07
  0.71242189E+01  0.69609727E-07
  0.74493374E+01  0.63824983E-07
  0.77892930E+01  0.58382073E-07
  0.81447626E+01  0.53276630E-07
  0.85164544E+01  0.48501253E-07
  0.89051085E+01  0.44049123E-07
  0.93114992E+01  0.39910056E-07
  0.97364357E+01  0.36073908E-07
  0.10180765E+02  0.32529575E-07
  0.10645371E+02  0.29263943E-07
  0.11131179E+02  0.26264735E-07
  0.11639158E+02  0.23517462E-07
  0.12170319E+02  0.21009413E-07
  0.12725720E+02  0.18725858E-07
  0.13306467E+02  0.16653319E-07
  0.13913716E+02  0.14777007E-07
  0.14548678E+02  0.13083433E-07
  0.15212617E+02  0.11559024E-07
  0.15906855E+02  0.10190440E-07
  0.16632775E+02  0.89654483E-08
  0.17391823E+02  0.78714872E-08
  0.18185510E+02  0.68974996E-08
  0.19015418E+02  0.60323962E-08
  0.19883200E+02  0.52659675E-08
  0.20790583E+02  0.45887889E-08
  0.21739375E+02  0.39917574E-08
  0.22731466E+02  0.34668134E-08
  0.23768832E+02  0.30064335E-08
  0.24853539E+02  0.26035103E-08
  0.25987747E+02  0.22516518E-08
  0.27173715E+02  0.19451700E-08
  0.28413806E+02  0.16787090E-08
  0.29710489E+02  0.14475601E-08
  0.31066348E+02  0.12474535E-08
  0.32484081E+02  0.10745400E-08
  0.33966514E+02  0.92541932E-09
  0.35516599E+02  0.79703149E-09
  0.37137423E+02  0.68668522E-09
  0.38832214E+02  0.59197735E-09
  0.40604349E+02  0.51080564E-09
  0.42457356E+02  0.44132430E-09
  0.44394926E+02  0.38190308E-09
  0.46420918E+02  0.33113343E-09
  0.48539368E+02  0.28778645E-09
  0.50754495E+02  0.25076998E-09
  0.53070711E+02  0.21918388E-09
  0.55492628E+02  0.19217899E-09
  0.58025072E+02  0.16911845E-09
  0.60673085E+02  0.14938089E-09
  0.63441942E+02  0.13243054E-09
  0.66337158E+02  0.11792658E-09
  0.69364499E+02  0.10538063E-09
  0.72529995E+02  0.94580382E-10
  0.75839950E+02  0.85181833E-10
  0.79300958E+02  0.76992928E-10
  0.82919910E+02  0.69856320E-10
  0.86704016E+02  0.63597176E-10
  0.90660813E+02  0.58046044E-10
  0.94798180E+02  0.53049566E-10
  0.99124359E+02  0.48560162E-10
  0.10364797E+03  0.44565812E-10
  0.10837801E+03  0.41039252E-10
  0.11332391E+03  0.37930821E-10
  0.11849553E+03  0.35163097E-10
  0.12390315E+03  0.32625137E-10
  0.12955756E+03  0.30218139E-10
  0.13547000E+03  0.27934490E-10
  0.14165227E+03  0.25782180E-10
  0.14811666E+03  0.23767005E-10
  0.15487607E+03  0.21891829E-10
  0.16194394E+03  0.20155696E-10
  0.16933436E+03  0.18552765E-10
  0.17706205E+03  0.17071043E-10
  0.18514240E+03  0.15692582E-10
  0.19359150E+03  0.14411249E-10
  0.20242617E+03  0.13229891E-10
  0.21166403E+03  0.12149207E-10
  0.22132346E+03  0.11166897E-10
  0.23142371E+03  0.10276857E-10
  0.24198488E+03  0.94682223E-11
  0.25302803E+03  0.87242331E-11
  0.26457513E+03  0.80227525E-11
  0.27664920E+03  0.73554342E-11
  0.28927427E+03  0.67247995E-11
  0.30247550E+03  0.61330645E-11
  0.31627917E+03  0.55817770E-11
  0.33071278E+03  0.50715964E-11
  0.34580508E+03  0.46020297E-11
  0.36158613E+03  0.41715654E-11
  0.37808736E+03  0.37797489E-11
  0.39534163E+03  0.34258252E-11
  0.41338331E+03  0.31076308E-11
  0.43224834E+03  0.28212365E-11
  0.45197428E+03  0.25605247E-11
  0.47260044E+03  0.23184962E-11
  0.49416788E+03  0.20939546E-11
  0.51671956E+03  0.18872946E-11
  0.54030041E+03  0.16984517E-11
  0.56495738E+03  0.15267743E-11
  0.59073959E+03  0.13710126E-11
  0.61769839E+03  0.12304281E-11
  0.64588748E+03  0.11043836E-11
  0.67536299E+03  0.99160805E-12
  0.70618363E+03  0.89003442E-12
  0.73841080E+03  0.79737245E-12
  0.77210867E+03  0.71315180E-12
  0.80734438E+03  0.63714076E-12
  0.84418808E+03  0.56878168E-12
  0.88271317E+03  0.50721902E-12
  0.92299639E+03  0.45198232E-12
  0.96511795E+03  0.40267071E-12
  0.10091618E+04  0.35858170E-12
  0.10552155E+04  0.31881978E-12
  0.11033710E+04  0.28306512E-12
  0.11537241E+04  0.25110790E-12
  0.12063751E+04  0.22256224E-12
  0.12614288E+04  0.19705486E-12
  0.13189950E+04  0.17437774E-12
  0.13791882E+04  0.15420550E-12
  0.14421284E+04  0.13614932E-12
  0.15079409E+04  0.12006147E-12
  0.15767568E+04  0.10578954E-12
  0.16487131E+04  0.93118912E-13
  0.17239533E+04  0.81911536E-13
  0.18026270E+04  0.72000712E-13
  0.18848911E+04  0.63189658E-13
  0.19709094E+04  0.55393771E-13
  0.20608532E+04  0.48516913E-13
  0.21549016E+04  0.42456157E-13
  0.22532420E+04  0.37129375E-13
  0.23560703E+04  0.32426636E-13
  0.24635911E+04  0.28285760E-13
  0.25760188E+04  0.24656199E-13
  0.26935771E+04  0.21480143E-13
  0.28165003E+04  0.18701799E-13
  0.29450332E+04  0.16257822E-13
  0.30794318E+04  0.14116476E-13
  0.32199637E+04  0.12243995E-13
  0.33669090E+04  0.10613044E-13
  0.35205601E+04  0.91922988E-14
  0.36812233E+04  0.79555681E-14
  0.38492184E+04  0.68757149E-14
  0.40248800E+04  0.59355445E-14
  0.42085582E+04  0.51198637E-14
  0.44006186E+04  0.44135088E-14
  0.46014438E+04  0.38002758E-14
  0.48114338E+04  0.32691372E-14
  0.50310068E+04  0.28097264E-14
  0.52606002E+04  0.24130381E-14
  0.55006712E+04  0.20705701E-14
  0.57516981E+04  0.17743808E-14
  0.60141807E+04  0.15189268E-14
  0.62886419E+04  0.12993046E-14
  0.65756283E+04  0.11108589E-14
  0.68757115E+04  0.94865031E-15
  0.71894893E+04  0.80895768E-15
  0.75175865E+04  0.68954417E-15
  0.78606566E+04  0.58705667E-15
  0.82193830E+04  0.49904840E-15
  0.85944801E+04  0.42386975E-15
  0.89866950E+04  0.35975944E-15
  0.93968089E+04  0.30512163E-15
  0.98256386E+04  0.25816210E-15
  0.10274038E+05  0.21814702E-15
  0.10742901E+05  0.18453380E-15
  0.11233160E+05  0.15567846E-15
  0.11745793E+05  0.13109404E-15
  0.12281820E+05  0.11045389E-15
  0.12842310E+05  0.93023745E-16
  0.13428377E+05  0.78126219E-16
  0.14041190E+05  0.65516592E-16
  0.14681969E+05  0.54953322E-16
  0.15351991E+05  0.46035554E-16
  0.16052589E+05  0.38479241E-16
  0.16785160E+05  0.32160815E-16
  0.17551162E+05  0.26877097E-16
  0.18352121E+05  0.22431578E-16
  0.19189633E+05  0.18659789E-16
  0.20065365E+05  0.15526691E-16
  0.20981061E+05  0.12927078E-16
  0.21938546E+05  0.10749083E-16
  0.22939727E+05  0.89248215E-17
  0.23986596E+05  0.73862806E-17
  0.25081241E+05  0.61353991E-17
  0.26225840E+05  0.50742173E-17
  0.27422674E+05  0.41938247E-17
  0.28674126E+05  0.34689424E-17
  0.29982690E+05  0.28611421E-17
  0.31350970E+05  0.23671022E-17
  0.32781693E+05  0.19435994E-17
  0.34277707E+05  0.15978556E-17
  0.35841994E+05  0.13176421E-17
  0.37477667E+05  0.10774971E-17
  0.39187986E+05  0.89245342E-18
  0.40976356E+05  0.72643080E-18
  0.42846340E+05  0.59971011E-18
  0.44801661E+05  0.48743860E-18
  0.46846215E+05  0.39980162E-18
  0.48984074E+05  0.32648765E-18
  0.51219495E+05  0.26603446E-18
  0.53556932E+05  0.21805846E-18
  0.56001038E+05  0.17665282E-18
  0.58556683E+05  0.14504825E-18
  0.61228957E+05  0.11660012E-18
  0.64023182E+05  0.95787584E-19
  0.66944923E+05  0.76872335E-19
  0.70000000E+05  0.62875694E-19


==> anc/Na.dat <==
  Principal QN n  Azimuthal QN l
               1               0
 Electron Energy Probability dst
  0.10000000E+01  0.15894154E-10
  0.10456357E+01  0.15894949E-10
  0.10933540E+01  0.15895729E-10
  0.11432499E+01  0.15896488E-10
  0.11954229E+01  0.15897220E-10
  0.12499768E+01  0.15897920E-10
  0.13070204E+01  0.15898581E-10
  0.13666671E+01  0.15899193E-10
  0.14290359E+01  0.15899749E-10
  0.14942509E+01  0.15900239E-10
  0.15624421E+01  0.15900652E-10
  0.16337452E+01  0.15900977E-10
  0.17083022E+01  0.15901200E-10
  0.17862617E+01  0.15901307E-10
  0.18677790E+01  0.15901284E-10
  0.19530164E+01  0.15901113E-10
  0.20421436E+01  0.15900776E-10
  0.21353382E+01  0.15900252E-10
  0.22327858E+01  0.15899521E-10
  0.23346805E+01  0.15898558E-10
  0.24412252E+01  0.15897337E-10
  0.25526322E+01  0.15895832E-10
  0.26691232E+01  0.15894013E-10
  0.27909305E+01  0.15891847E-10
  0.29182965E+01  0.15889299E-10
  0.30514749E+01  0.15886334E-10
  0.31907310E+01  0.15882910E-10
  0.33363422E+01  0.15878987E-10
  0.34885984E+01  0.15874518E-10
  0.36478030E+01  0.15869453E-10
  0.38142729E+01  0.15863743E-10
  0.39883398E+01  0.15857331E-10
  0.41703504E+01  0.15850162E-10
  0.43606672E+01  0.15842174E-10
  0.45596692E+01  0.15833305E-10
  0.47677528E+01  0.15823491E-10
  0.49853324E+01  0.15812663E-10
  0.52128414E+01  0.15800755E-10
  0.54507329E+01  0.15787695E-10
  0.56994808E+01  0.15773408E-10
  0.59595804E+01  0.15757818E-10
  0.62315499E+01  0.15740847E-10
  0.65159309E+01  0.15722421E-10
  0.68132898E+01  0.15702465E-10
  0.71242189E+01  0.15680912E-10
  0.74493374E+01  0.15657699E-10
  0.77892930E+01  0.15632771E-10
  0.81447626E+01  0.15606077E-10
  0.85164544E+01  0.15577535E-10
  0.89051085E+01  0.15547053E-10
  0.93114992E+01  0.15514539E-10
  0.97364357E+01  0.15479910E-10
  0.10180765E+02  0.15443083E-10
  0.10645371E+02  0.15403990E-10
  0.11131179E+02  0.15362571E-10
  0.11639158E+02  0.15318780E-10
  0.12170319E+02  0.15272558E-10
  0.12725720E+02  0.15223839E-10
  0.13306467E+02  0.15172571E-10
  0.13913716E+02  0.15118717E-10
  0.14548678E+02  0.15062264E-10
  0.15212617E+02  0.15003226E-10
  0.15906855E+02  0.14941650E-10
  0.16632775E+02  0.14877625E-10
  0.17391823E+02  0.14811275E-10
  0.18185510E+02  0.14742642E-10
  0.19015418E+02  0.14671721E-10
  0.19883200E+02  0.14598519E-10
  0.20790583E+02  0.14523060E-10
  0.21739375E+02  0.14445384E-10
  0.22731466E+02  0.14365553E-10
  0.23768832E+02  0.14283644E-10
  0.24853539E+02  0.14199720E-10
  0.25987747E+02  0.14113859E-10
  0.27173715E+02  0.14026155E-10
  0.28413806E+02  0.13936725E-10
  0.29710489E+02  0.13845687E-10
  0.31066348E+02  0.13753139E-10
  0.32484081E+02  0.13659195E-10
  0.33966514E+02  0.13563976E-10
  0.35516599E+02  0.13467605E-10
  0.37137423E+02  0.13370145E-10
  0.38832214E+02  0.13271632E-10
  0.40604349E+02  0.13172077E-10
  0.42457356E+02  0.13071461E-10
  0.44394926E+02  0.12969742E-10
  0.46420918E+02  0.12866883E-10
  0.48539368E+02  0.12762813E-10
  0.50754495E+02  0.12657409E-10
  0.53070711E+02  0.12550479E-10
  0.55492628E+02  0.12441832E-10
  0.58025072E+02  0.12331417E-10
  0.60673085E+02  0.12219176E-10
  0.63441942E+02  0.12104985E-10
  0.66337158E+02  0.11988582E-10
  0.69364499E+02  0.11869586E-10
  0.72529995E+02  0.11747596E-10
  0.75839950E+02  0.11622437E-10
  0.79300958E+02  0.11493962E-10
  0.82919910E+02  0.11362002E-10
  0.86704016E+02  0.11226423E-10
  0.90660813E+02  0.11087090E-10
  0.94798180E+02  0.10943832E-10
  0.99124359E+02  0.10796491E-10
  0.10364797E+03  0.10645064E-10
  0.10837801E+03  0.10489596E-10
  0.11332391E+03  0.10330049E-10
  0.11849553E+03  0.10166299E-10
  0.12390315E+03  0.99983352E-11
  0.12955756E+03  0.98264085E-11
  0.13547000E+03  0.96507953E-11
  0.14165227E+03  0.94715969E-11
  0.14811666E+03  0.92888766E-11
  0.15487607E+03  0.91027663E-11
  0.16194394E+03  0.89136431E-11
  0.16933436E+03  0.87219199E-11
  0.17706205E+03  0.85274630E-11
  0.18514240E+03  0.83299945E-11
  0.19359150E+03  0.81300312E-11
  0.20242617E+03  0.79281581E-11
  0.21166403E+03  0.77243957E-11
  0.22132346E+03  0.75186626E-11
  0.23142371E+03  0.73111066E-11
  0.24198488E+03  0.71019489E-11
  0.25302803E+03  0.68914275E-11
  0.26457513E+03  0.66798464E-11
  0.27664920E+03  0.64676015E-11
  0.28927427E+03  0.62548609E-11
  0.30247550E+03  0.60417064E-11
  0.31627917E+03  0.58285148E-11
  0.33071278E+03  0.56157058E-11
  0.34580508E+03  0.54035673E-11
  0.36158613E+03  0.51923658E-11
  0.37808736E+03  0.49824931E-11
  0.39534163E+03  0.47744230E-11
  0.41338331E+03  0.45683194E-11
  0.43224834E+03  0.43644497E-11
  0.45197428E+03  0.41634637E-11
  0.47260044E+03  0.39655621E-11
  0.49416788E+03  0.37708863E-11
  0.51671956E+03  0.35798913E-11
  0.54030041E+03  0.33930607E-11
  0.56495738E+03  0.32105266E-11
  0.59073959E+03  0.30325544E-11
  0.61769839E+03  0.28592665E-11
  0.64588748E+03  0.26910833E-11
  0.67536299E+03  0.25283663E-11
  0.70618363E+03  0.23709804E-11
  0.73841080E+03  0.22191835E-11
  0.77210867E+03  0.20733689E-11
  0.80734438E+03  0.19333399E-11
  0.84418808E+03  0.17993146E-11
  0.88271317E+03  0.16713064E-11
  0.92299639E+03  0.15493547E-11
  0.96511795E+03  0.14334734E-11
  0.10091618E+04  0.13236192E-11
  0.10552155E+04  0.12197814E-11
  0.11033710E+04  0.11217785E-11
  0.11537241E+04  0.10295825E-11
  0.12063751E+04  0.94305591E-12
  0.12614288E+04  0.86210834E-12
  0.13189950E+04  0.78646852E-12
  0.13791882E+04  0.71601175E-12
  0.14421284E+04  0.65055190E-12
  0.15079409E+04  0.58988883E-12
  0.15767568E+04  0.53385377E-12
  0.16487131E+04  0.48213516E-12
  0.17239533E+04  0.43455877E-12
  0.18026270E+04  0.39090199E-12
  0.18848911E+04  0.35096719E-12
  0.19709094E+04  0.31448545E-12
  0.20608532E+04  0.28123985E-12
  0.21549016E+04  0.25102496E-12
  0.22532420E+04  0.22362919E-12
  0.23560703E+04  0.19884990E-12
  0.24635911E+04  0.17649596E-12
  0.25760188E+04  0.15636444E-12
  0.26935771E+04  0.13826282E-12
  0.28165003E+04  0.12204787E-12
  0.29450332E+04  0.10753672E-12
  0.30794318E+04  0.94595204E-13
  0.32199637E+04  0.83057184E-13
  0.33669090E+04  0.72804655E-13
  0.35205601E+04  0.63707545E-13
  0.36812233E+04  0.55659428E-13
  0.38492184E+04  0.48545560E-13
  0.40248800E+04  0.42274969E-13
  0.42085582E+04  0.36753986E-13
  0.44006186E+04  0.31906861E-13
  0.46014438E+04  0.27655126E-13
  0.48114338E+04  0.23935622E-13
  0.50310068E+04  0.20685837E-13
  0.52606002E+04  0.17851891E-13
  0.55006712E+04  0.15385063E-13
  0.57516981E+04  0.13240071E-13
  0.60141807E+04  0.11379376E-13
  0.62886419E+04  0.97677944E-14
  0.65756283E+04  0.83735363E-14
  0.68757115E+04  0.71696241E-14
  0.71894893E+04  0.61314055E-14
  0.75175865E+04  0.52368958E-14
  0.78606566E+04  0.44678898E-14
  0.82193830E+04  0.38077657E-14
  0.85944801E+04  0.32415520E-14
  0.89866950E+04  0.27565322E-14
  0.93968089E+04  0.23416022E-14
  0.98256386E+04  0.19870248E-14
  0.10274038E+05  0.16844096E-14
  0.10742901E+05  0.14265431E-14
  0.11233160E+05  0.12070301E-14
  0.11745793E+05  0.10202200E-14
  0.12281820E+05  0.86158362E-15
  0.12842310E+05  0.72689767E-15
  0.13428377E+05  0.61268150E-15
  0.14041190E+05  0.51595341E-15
  0.14681969E+05  0.43410112E-15
  0.15351991E+05  0.36494417E-15
  0.16052589E+05  0.30653301E-15
  0.16785160E+05  0.25721136E-15
  0.17551162E+05  0.21565948E-15
  0.18352121E+05  0.18067135E-15
  0.19189633E+05  0.15122204E-15
  0.20065365E+05  0.12646491E-15
  0.20981061E+05  0.10569742E-15
  0.21938546E+05  0.88247592E-16
  0.22939727E+05  0.73635400E-16
  0.23986596E+05  0.61372656E-16
  0.25081241E+05  0.51126416E-16
  0.26225840E+05  0.42550342E-16
  0.27422674E+05  0.35394771E-16
  0.28674126E+05  0.29431963E-16
  0.29982690E+05  0.24437333E-16
  0.31350970E+05  0.20283635E-16
  0.32781693E+05  0.16819774E-16
  0.34277707E+05  0.13938916E-16
  0.35841994E+05  0.11547666E-16
  0.37477667E+05  0.95660987E-17
  0.39187986E+05  0.79095523E-17
  0.40976356E+05  0.65366226E-17
  0.42846340E+05  0.54003890E-17
  0.44801661E+05  0.44576042E-17
  0.46846215E+05  0.36798785E-17
  0.48984074E+05  0.30345180E-17
  0.51219495E+05  0.25011708E-17
  0.53556932E+05  0.20581826E-17
  0.56001038E+05  0.16946779E-17
  0.58556683E+05  0.13925538E-17
  0.61228957E+05  0.11432439E-17
  0.64023182E+05  0.94000093E-18
  0.66944923E+05  0.77227523E-18
  0.70000000E+05  0.63339799E-18
  Principal QN n  Azimuthal QN l
               2               0
 Electron Energy Probability dst
  0.10000000E+01  0.51134121E-09
  0.10456357E+01  0.51137822E-09
  0.10933540E+01  0.51141457E-09
  0.11432499E+01  0.51144990E-09
  0.11954229E+01  0.51148381E-09
  0.12499768E+01  0.51151581E-09
  0.13070204E+01  0.51154534E-09
  0.13666671E+01  0.51157175E-09
  0.14290359E+01  0.51159432E-09
  0.14942509E+01  0.51161238E-09
  0.15624421E+01  0.51162521E-09
  0.16337452E+01  0.51163203E-09
  0.17083022E+01  0.51163196E-09
  0.17862617E+01  0.51162402E-09
  0.18677790E+01  0.51160715E-09
  0.19530164E+01  0.51158016E-09
  0.20421436E+01  0.51154173E-09
  0.21353382E+01  0.51149042E-09
  0.22327858E+01  0.51142477E-09
  0.23346805E+01  0.51134338E-09
  0.24412252E+01  0.51124481E-09
  0.25526322E+01  0.51112753E-09
  0.26691232E+01  0.51098996E-09
  0.27909305E+01  0.51083047E-09
  0.29182965E+01  0.51064737E-09
  0.30514749E+01  0.51043894E-09
  0.31907310E+01  0.51020297E-09
  0.33363422E+01  0.50993635E-09
  0.34885984E+01  0.50963560E-09
  0.36478030E+01  0.50929685E-09
  0.38142729E+01  0.50891580E-09
  0.39883398E+01  0.50848764E-09
  0.41703504E+01  0.50800717E-09
  0.43606672E+01  0.50747023E-09
  0.45596692E+01  0.50687394E-09
  0.47677528E+01  0.50621573E-09
  0.49853324E+01  0.50549340E-09
  0.52128414E+01  0.50470528E-09
  0.54507329E+01  0.50384989E-09
  0.56994808E+01  0.50292112E-09
  0.59595804E+01  0.50190852E-09
  0.62315499E+01  0.50079990E-09
  0.65159309E+01  0.49958224E-09
  0.68132898E+01  0.49824956E-09
  0.71242189E+01  0.49680043E-09
  0.74493374E+01  0.49523475E-09
  0.77892930E+01  0.49354868E-09
  0.81447626E+01  0.49173388E-09
  0.85164544E+01  0.48978146E-09
  0.89051085E+01  0.48768307E-09
  0.93114992E+01  0.48543149E-09
  0.97364357E+01  0.48301990E-09
  0.10180765E+02  0.48044186E-09
  0.10645371E+02  0.47768978E-09
  0.11131179E+02  0.47475460E-09
  0.11639158E+02  0.47162724E-09
  0.12170319E+02  0.46829893E-09
  0.12725720E+02  0.46476274E-09
  0.13306467E+02  0.46101380E-09
  0.13913716E+02  0.45704887E-09
  0.14548678E+02  0.45286559E-09
  0.15212617E+02  0.44845980E-09
  0.15906855E+02  0.44382812E-09
  0.16632775E+02  0.43896876E-09
  0.17391823E+02  0.43387923E-09
  0.18185510E+02  0.42855752E-09
  0.19015418E+02  0.42300329E-09
  0.19883200E+02  0.41721474E-09
  0.20790583E+02  0.41118939E-09
  0.21739375E+02  0.40492654E-09
  0.22731466E+02  0.39842920E-09
  0.23768832E+02  0.39170412E-09
  0.24853539E+02  0.38475940E-09
  0.25987747E+02  0.37759937E-09
  0.27173715E+02  0.37022881E-09
  0.28413806E+02  0.36265271E-09
  0.29710489E+02  0.35488132E-09
  0.31066348E+02  0.34693298E-09
  0.32484081E+02  0.33881830E-09
  0.33966514E+02  0.33054344E-09
  0.35516599E+02  0.32212016E-09
  0.37137423E+02  0.31356420E-09
  0.38832214E+02  0.30488998E-09
  0.40604349E+02  0.29611098E-09
  0.42457356E+02  0.28724225E-09
  0.44394926E+02  0.27830024E-09
  0.46420918E+02  0.26929798E-09
  0.48539368E+02  0.26024532E-09
  0.50754495E+02  0.25116238E-09
  0.53070711E+02  0.24207614E-09
  0.55492628E+02  0.23300078E-09
  0.58025072E+02  0.22394535E-09
  0.60673085E+02  0.21492521E-09
  0.63441942E+02  0.20595842E-09
  0.66337158E+02  0.19706807E-09
  0.69364499E+02  0.18827059E-09
  0.72529995E+02  0.17957386E-09
  0.75839950E+02  0.17100334E-09
  0.79300958E+02  0.16257204E-09
  0.82919910E+02  0.15429001E-09
  0.86704016E+02  0.14618484E-09
  0.90660813E+02  0.13826248E-09
  0.94798180E+02  0.13053378E-09
  0.99124359E+02  0.12302548E-09
  0.10364797E+03  0.11573596E-09
  0.10837801E+03  0.10868199E-09
  0.11332391E+03  0.10187684E-09
  0.11849553E+03  0.95321730E-10
  0.12390315E+03  0.89027971E-10
  0.12955756E+03  0.82999872E-10
  0.13547000E+03  0.77241584E-10
  0.14165227E+03  0.71752918E-10
  0.14811666E+03  0.66538621E-10
  0.15487607E+03  0.61594406E-10
  0.16194394E+03  0.56914765E-10
  0.16933436E+03  0.52505156E-10
  0.17706205E+03  0.48352066E-10
  0.18514240E+03  0.44450558E-10
  0.19359150E+03  0.40793958E-10
  0.20242617E+03  0.37381002E-10
  0.21166403E+03  0.34193333E-10
  0.22132346E+03  0.31224760E-10
  0.23142371E+03  0.28471745E-10
  0.24198488E+03  0.25914258E-10
  0.25302803E+03  0.23548422E-10
  0.26457513E+03  0.21366749E-10
  0.27664920E+03  0.19353655E-10
  0.28927427E+03  0.17502731E-10
  0.30247550E+03  0.15804333E-10
  0.31627917E+03  0.14245154E-10
  0.33071278E+03  0.12820699E-10
  0.34580508E+03  0.11523835E-10
  0.36158613E+03  0.10341239E-10
  0.37808736E+03  0.92597224E-11
  0.39534163E+03  0.82775674E-11
  0.41338331E+03  0.73921236E-11
  0.43224834E+03  0.65969308E-11
  0.45197428E+03  0.58807686E-11
  0.47260044E+03  0.52300347E-11
  0.49416788E+03  0.46415215E-11
  0.51671956E+03  0.41140231E-11
  0.54030041E+03  0.36440920E-11
  0.56495738E+03  0.32254741E-11
  0.59073959E+03  0.28493499E-11
  0.61769839E+03  0.25118126E-11
  0.64588748E+03  0.22116851E-11
  0.67536299E+03  0.19463478E-11
  0.70618363E+03  0.17113318E-11
  0.73841080E+03  0.15014909E-11
  0.77210867E+03  0.13152870E-11
  0.80734438E+03  0.11513733E-11
  0.84418808E+03  0.10073233E-11
  0.88271317E+03  0.87979248E-12
  0.92299639E+03  0.76720155E-12
  0.96511795E+03  0.66860396E-12
  0.10091618E+04  0.58235470E-12
  0.10552155E+04  0.50633744E-12
  0.11033710E+04  0.43964138E-12
  0.11537241E+04  0.38152701E-12
  0.12063751E+04  0.33078715E-12
  0.12614288E+04  0.28633571E-12
  0.13189950E+04  0.24769121E-12
  0.13791882E+04  0.21415053E-12
  0.14421284E+04  0.18486634E-12
  0.15079409E+04  0.15944414E-12
  0.15767568E+04  0.13745297E-12
  0.16487131E+04  0.11833566E-12
  0.17239533E+04  0.10179583E-12
  0.18026270E+04  0.87526835E-13
  0.18848911E+04  0.75160629E-13
  0.19709094E+04  0.64500088E-13
  0.20608532E+04  0.55312788E-13
  0.21549016E+04  0.47377644E-13
  0.22532420E+04  0.40561185E-13
  0.23560703E+04  0.34689999E-13
  0.24635911E+04  0.29647259E-13
  0.25760188E+04  0.25321924E-13
  0.26935771E+04  0.21606823E-13
  0.28165003E+04  0.18427778E-13
  0.29450332E+04  0.15699804E-13
  0.30794318E+04  0.13367473E-13
  0.32199637E+04  0.11369350E-13
  0.33669090E+04  0.96638112E-14
  0.35205601E+04  0.82087183E-14
  0.36812233E+04  0.69697757E-14
  0.38492184E+04  0.59120028E-14
  0.40248800E+04  0.50104537E-14
  0.42085582E+04  0.42422701E-14
  0.44006186E+04  0.35900868E-14
  0.46014438E+04  0.30365318E-14
  0.48114338E+04  0.25666358E-14
  0.50310068E+04  0.21669557E-14
  0.52606002E+04  0.18284792E-14
  0.55006712E+04  0.15422564E-14
  0.57516981E+04  0.12994908E-14
  0.60141807E+04  0.10945406E-14
  0.62886419E+04  0.92171748E-15
  0.65756283E+04  0.77497116E-15
  0.68757115E+04  0.65100774E-15
  0.71894893E+04  0.54686335E-15
  0.75175865E+04  0.45909015E-15
  0.78606566E+04  0.38511291E-15
  0.82193830E+04  0.32281794E-15
  0.85944801E+04  0.27034469E-15
  0.89866950E+04  0.22619658E-15
  0.93968089E+04  0.18966876E-15
  0.98256386E+04  0.15876810E-15
  0.10274038E+05  0.13260933E-15
  0.10742901E+05  0.11100487E-15
  0.11233160E+05  0.92576256E-16
  0.11745793E+05  0.77372529E-16
  0.12281820E+05  0.64656455E-16
  0.12842310E+05  0.53851454E-16
  0.13428377E+05  0.44868967E-16
  0.14041190E+05  0.37493633E-16
  0.14681969E+05  0.31220588E-16
  0.15351991E+05  0.26011809E-16
  0.16052589E+05  0.21661365E-16
  0.16785160E+05  0.17994567E-16
  0.17551162E+05  0.14942564E-16
  0.18352121E+05  0.12457528E-16
  0.19189633E+05  0.10355874E-16
  0.20065365E+05  0.86151572E-17
  0.20981061E+05  0.71278437E-17
  0.21938546E+05  0.59283886E-17
  0.22939727E+05  0.49170032E-17
  0.23986596E+05  0.40787893E-17
  0.25081241E+05  0.33764722E-17
  0.26225840E+05  0.28000755E-17
  0.27422674E+05  0.23109096E-17
  0.28674126E+05  0.19155177E-17
  0.29982690E+05  0.15818172E-17
  0.31350970E+05  0.13052389E-17
  0.32781693E+05  0.10809474E-17
  0.34277707E+05  0.89263691E-18
  0.35841994E+05  0.73728632E-18
  0.37477667E+05  0.60554358E-18
  0.39187986E+05  0.49929261E-18
  0.40976356E+05  0.41096201E-18
  0.42846340E+05  0.33735932E-18
  0.44801661E+05  0.28026532E-18
  0.46846215E+05  0.22863121E-18
  0.48984074E+05  0.18908028E-18
  0.51219495E+05  0.15424018E-18
  0.53556932E+05  0.12723741E-18
  0.56001038E+05  0.10388476E-18
  0.58556683E+05  0.85555825E-19
  0.61228957E+05  0.69996482E-19
  0.64023182E+05  0.57594841E-19
  0.66944923E+05  0.47122157E-19
  0.70000000E+05  0.38601211E-19
  Principal QN n  Azimuthal QN l
               2               1
 Electron Energy Probability dst
  0.10000000E+01  0.74874366E-08
  0.10456357E+01  0.75369726E-08
  0.10933540E+01  0.75885387E-08
  0.11432499E+01  0.76422054E-08
  0.11954229E+01  0.76980446E-08
  0.12499768E+01  0.77561288E-08
  0.13070204E+01  0.78165316E-08
  0.13666671E+01  0.78793268E-08
  0.14290359E+01  0.79445873E-08
  0.14942509E+01  0.80123828E-08
  0.15624421E+01  0.80827817E-08
  0.16337452E+01  0.81558499E-08
  0.17083022E+01  0.82316505E-08
  0.17862617E+01  0.83102428E-08
  0.18677790E+01  0.83916815E-08
  0.19530164E+01  0.84760152E-08
  0.20421436E+01  0.85632850E-08
  0.21353382E+01  0.86535220E-08
  0.22327858E+01  0.87467464E-08
  0.23346805E+01  0.88429659E-08
  0.24412252E+01  0.89421729E-08
  0.25526322E+01  0.90443425E-08
  0.26691232E+01  0.91494292E-08
  0.27909305E+01  0.92573690E-08
  0.29182965E+01  0.93680756E-08
  0.30514749E+01  0.94814339E-08
  0.31907310E+01  0.95972951E-08
  0.33363422E+01  0.97154722E-08
  0.34885984E+01  0.98357375E-08
  0.36478030E+01  0.99578610E-08
  0.38142729E+01  0.10081601E-07
  0.39883398E+01  0.10206676E-07
  0.41703504E+01  0.10332761E-07
  0.43606672E+01  0.10459483E-07
  0.45596692E+01  0.10586386E-07
  0.47677528E+01  0.10712915E-07
  0.49853324E+01  0.10838429E-07
  0.52128414E+01  0.10962195E-07
  0.54507329E+01  0.11083388E-07
  0.56994808E+01  0.11201240E-07
  0.59595804E+01  0.11314989E-07
  0.62315499E+01  0.11423814E-07
  0.65159309E+01  0.11526833E-07
  0.68132898E+01  0.11623116E-07
  0.71242189E+01  0.11711671E-07
  0.74493374E+01  0.11791352E-07
  0.77892930E+01  0.11860835E-07
  0.81447626E+01  0.11918769E-07
  0.85164544E+01  0.11964040E-07
  0.89051085E+01  0.11995631E-07
  0.93114992E+01  0.12012538E-07
  0.97364357E+01  0.12013690E-07
  0.10180765E+02  0.11998055E-07
  0.10645371E+02  0.11964703E-07
  0.11131179E+02  0.11912833E-07
  0.11639158E+02  0.11841829E-07
  0.12170319E+02  0.11751303E-07
  0.12725720E+02  0.11640893E-07
  0.13306467E+02  0.11510371E-07
  0.13913716E+02  0.11359826E-07
  0.14548678E+02  0.11189474E-07
  0.15212617E+02  0.10999847E-07
  0.15906855E+02  0.10791767E-07
  0.16632775E+02  0.10565866E-07
  0.17391823E+02  0.10323111E-07
  0.18185510E+02  0.10064664E-07
  0.19015418E+02  0.97919147E-08
  0.19883200E+02  0.95065554E-08
  0.20790583E+02  0.92100339E-08
  0.21739375E+02  0.89040770E-08
  0.22731466E+02  0.85902638E-08
  0.23768832E+02  0.82703170E-08
  0.24853539E+02  0.79460411E-08
  0.25987747E+02  0.76193443E-08
  0.27173715E+02  0.72913010E-08
  0.28413806E+02  0.69629562E-08
  0.29710489E+02  0.66374003E-08
  0.31066348E+02  0.63151658E-08
  0.32484081E+02  0.59968295E-08
  0.33966514E+02  0.56841078E-08
  0.35516599E+02  0.53780192E-08
  0.37137423E+02  0.50792330E-08
  0.38832214E+02  0.47885147E-08
  0.40604349E+02  0.45064862E-08
  0.42457356E+02  0.42335399E-08
  0.44394926E+02  0.39701081E-08
  0.46420918E+02  0.37165551E-08
  0.48539368E+02  0.34730583E-08
  0.50754495E+02  0.32396478E-08
  0.53070711E+02  0.30163491E-08
  0.55492628E+02  0.28033702E-08
  0.58025072E+02  0.26004994E-08
  0.60673085E+02  0.24076492E-08
  0.63441942E+02  0.22248500E-08
  0.66337158E+02  0.20517027E-08
  0.69364499E+02  0.18882376E-08
  0.72529995E+02  0.17341986E-08
  0.75839950E+02  0.15893002E-08
  0.79300958E+02  0.14534135E-08
  0.82919910E+02  0.13262272E-08
  0.86704016E+02  0.12074935E-08
  0.90660813E+02  0.10969618E-08
  0.94798180E+02  0.99433935E-09
  0.99124359E+02  0.89929528E-09
  0.10364797E+03  0.81153406E-09
  0.10837801E+03  0.73079405E-09
  0.11332391E+03  0.65655123E-09
  0.11849553E+03  0.58868804E-09
  0.12390315E+03  0.52670935E-09
  0.12955756E+03  0.47026947E-09
  0.13547000E+03  0.41904731E-09
  0.14165227E+03  0.37267365E-09
  0.14811666E+03  0.33077224E-09
  0.15487607E+03  0.29304422E-09
  0.16194394E+03  0.25912515E-09
  0.16933436E+03  0.22871465E-09
  0.17706205E+03  0.20151008E-09
  0.18514240E+03  0.17723023E-09
  0.19359150E+03  0.15565565E-09
  0.20242617E+03  0.13648252E-09
  0.21166403E+03  0.11932255E-09
  0.22132346E+03  0.10405746E-09
  0.23142371E+03  0.90630594E-10
  0.24198488E+03  0.78913114E-10
  0.25302803E+03  0.68686077E-10
  0.26457513E+03  0.59628690E-10
  0.27664920E+03  0.51540757E-10
  0.28927427E+03  0.44416459E-10
  0.30247550E+03  0.38233824E-10
  0.31627917E+03  0.32936449E-10
  0.33071278E+03  0.28424903E-10
  0.34580508E+03  0.24546523E-10
  0.36158613E+03  0.21116108E-10
  0.37808736E+03  0.18079911E-10
  0.39534163E+03  0.15432844E-10
  0.41338331E+03  0.13156866E-10
  0.43224834E+03  0.11217583E-10
  0.45197428E+03  0.95603112E-11
  0.47260044E+03  0.81204625E-11
  0.49416788E+03  0.68786295E-11
  0.51671956E+03  0.58248096E-11
  0.54030041E+03  0.49405131E-11
  0.56495738E+03  0.41967296E-11
  0.59073959E+03  0.35552123E-11
  0.61769839E+03  0.29990797E-11
  0.64588748E+03  0.25244376E-11
  0.67536299E+03  0.21240473E-11
  0.70618363E+03  0.17863187E-11
  0.73841080E+03  0.14980724E-11
  0.77210867E+03  0.12545995E-11
  0.80734438E+03  0.10516850E-11
  0.84418808E+03  0.88266624E-12
  0.88271317E+03  0.73891505E-12
  0.92299639E+03  0.61661543E-12
  0.96511795E+03  0.51405916E-12
  0.10091618E+04  0.42846867E-12
  0.10552155E+04  0.35634188E-12
  0.11033710E+04  0.29601944E-12
  0.11537241E+04  0.24610924E-12
  0.12063751E+04  0.20451806E-12
  0.12614288E+04  0.16945400E-12
  0.13189950E+04  0.14025843E-12
  0.13791882E+04  0.11606530E-12
  0.14421284E+04  0.95851486E-13
  0.15079409E+04  0.79114399E-13
  0.15767568E+04  0.65322657E-13
  0.16487131E+04  0.53822284E-13
  0.17239533E+04  0.44292673E-13
  0.18026270E+04  0.36440228E-13
  0.18848911E+04  0.29922581E-13
  0.19709094E+04  0.24558564E-13
  0.20608532E+04  0.20145840E-13
  0.21549016E+04  0.16497354E-13
  0.22532420E+04  0.13506321E-13
  0.23560703E+04  0.11041000E-13
  0.24635911E+04  0.90166061E-14
  0.25760188E+04  0.73586895E-14
  0.26935771E+04  0.59972950E-14
  0.28165003E+04  0.48861576E-14
  0.29450332E+04  0.39744302E-14
  0.30794318E+04  0.32309544E-14
  0.32199637E+04  0.26229228E-14
  0.33669090E+04  0.21283389E-14
  0.35205601E+04  0.17258048E-14
  0.36812233E+04  0.13987239E-14
  0.38492184E+04  0.11312484E-14
  0.40248800E+04  0.91359532E-15
  0.42085582E+04  0.73772996E-15
  0.44006186E+04  0.59594771E-15
  0.46014438E+04  0.48050725E-15
  0.48114338E+04  0.38680038E-15
  0.50310068E+04  0.31104245E-15
  0.52606002E+04  0.25043574E-15
  0.55006712E+04  0.20177284E-15
  0.57516981E+04  0.16185337E-15
  0.60141807E+04  0.12962743E-15
  0.62886419E+04  0.10399344E-15
  0.65756283E+04  0.83265144E-16
  0.68757115E+04  0.66751731E-16
  0.71894893E+04  0.53658255E-16
  0.75175865E+04  0.42868967E-16
  0.78606566E+04  0.34178593E-16
  0.82193830E+04  0.27346404E-16
  0.85944801E+04  0.21937493E-16
  0.89866950E+04  0.17561874E-16
  0.93968089E+04  0.14021219E-16
  0.98256386E+04  0.11164007E-16
  0.10274038E+05  0.89208892E-17
  0.10742901E+05  0.71601696E-17
  0.11233160E+05  0.56780646E-17
  0.11745793E+05  0.45634060E-17
  0.12281820E+05  0.36556226E-17
  0.12842310E+05  0.29326342E-17
  0.13428377E+05  0.23392384E-17
  0.14041190E+05  0.18778365E-17
  0.14681969E+05  0.14829798E-17
  0.15351991E+05  0.11923711E-17
  0.16052589E+05  0.95363336E-18
  0.16785160E+05  0.76325983E-18
  0.17551162E+05  0.60125740E-18
  0.18352121E+05  0.47452492E-18
  0.19189633E+05  0.37786174E-18
  0.20065365E+05  0.30843826E-18
  0.20981061E+05  0.24701062E-18
  0.21938546E+05  0.19507752E-18
  0.22939727E+05  0.15433436E-18
  0.23986596E+05  0.12326967E-18
  0.25081241E+05  0.97102866E-19
  0.26225840E+05  0.78213943E-19
  0.27422674E+05  0.61910408E-19
  0.28674126E+05  0.48578679E-19
  0.29982690E+05  0.39011130E-19
  0.31350970E+05  0.30133036E-19
  0.32781693E+05  0.24274290E-19
  0.34277707E+05  0.18766075E-19
  0.35841994E+05  0.15122691E-19
  0.37477667E+05  0.12018785E-19
  0.39187986E+05  0.93305897E-20
  0.40976356E+05  0.74236752E-20
  0.42846340E+05  0.58216830E-20
  0.44801661E+05  0.46724419E-20
  0.46846215E+05  0.36158030E-20
  0.48984074E+05  0.27918707E-20
  0.51219495E+05  0.22902116E-20
  0.53556932E+05  0.17720846E-20
  0.56001038E+05  0.14348105E-20
  0.58556683E+05  0.11125640E-20
  0.61228957E+05  0.84591999E-21
  0.64023182E+05  0.71824317E-21
  0.66944923E+05  0.53364695E-21
  0.70000000E+05  0.42879271E-21
  Principal QN n  Azimuthal QN l
               3               0
 Electron Energy Probability dst
  0.10000000E+01  0.37596445E-09
  0.10456357E+01  0.33554779E-09
  0.10933540E+01  0.29680291E-09
  0.11432499E+01  0.25989251E-09
  0.11954229E+01  0.22496022E-09
  0.12499768E+01  0.19212533E-09
  0.13070204E+01  0.16152393E-09
  0.13666671E+01  0.13330451E-09
  0.14290359E+01  0.10758485E-09
  0.14942509E+01  0.84446605E-10
  0.15624421E+01  0.63991226E-10
  0.16337452E+01  0.46316851E-10
  0.17083022E+01  0.31471014E-10
  0.17862617E+01  0.19472557E-10
  0.18677790E+01  0.10373779E-10
  0.19530164E+01  0.41827824E-11
  0.20421436E+01  0.84922145E-12
  0.21353382E+01  0.35245807E-12
  0.22327858E+01  0.26458751E-11
  0.23346805E+01  0.76126667E-11
  0.24412252E+01  0.15160015E-10
  0.25526322E+01  0.25174331E-10
  0.26691232E+01  0.37472967E-10
  0.27909305E+01  0.51905720E-10
  0.29182965E+01  0.68286008E-10
  0.30514749E+01  0.86383271E-10
  0.31907310E+01  0.10600488E-09
  0.33363422E+01  0.12690224E-09
  0.34885984E+01  0.14883462E-09
  0.36478030E+01  0.17155933E-09
  0.38142729E+01  0.19480252E-09
  0.39883398E+01  0.21832465E-09
  0.41703504E+01  0.24185492E-09
  0.43606672E+01  0.26515562E-09
  0.45596692E+01  0.28798060E-09
  0.47677528E+01  0.31010809E-09
  0.49853324E+01  0.33132745E-09
  0.52128414E+01  0.35143849E-09
  0.54507329E+01  0.37025240E-09
  0.56994808E+01  0.38760926E-09
  0.59595804E+01  0.40337887E-09
  0.62315499E+01  0.41744490E-09
  0.65159309E+01  0.42970765E-09
  0.68132898E+01  0.44008381E-09
  0.71242189E+01  0.44855299E-09
  0.74493374E+01  0.45510663E-09
  0.77892930E+01  0.45970371E-09
  0.81447626E+01  0.46241377E-09
  0.85164544E+01  0.46327800E-09
  0.89051085E+01  0.46234196E-09
  0.93114992E+01  0.45968968E-09
  0.97364357E+01  0.45541282E-09
  0.10180765E+02  0.44961335E-09
  0.10645371E+02  0.44240452E-09
  0.11131179E+02  0.43390475E-09
  0.11639158E+02  0.42423975E-09
  0.12170319E+02  0.41354000E-09
  0.12725720E+02  0.40193583E-09
  0.13306467E+02  0.38956418E-09
  0.13913716E+02  0.37655304E-09
  0.14548678E+02  0.36302244E-09
  0.15212617E+02  0.34909532E-09
  0.15906855E+02  0.33488702E-09
  0.16632775E+02  0.32050031E-09
  0.17391823E+02  0.30602858E-09
  0.18185510E+02  0.29158310E-09
  0.19015418E+02  0.27721999E-09
  0.19883200E+02  0.26303986E-09
  0.20790583E+02  0.24908060E-09
  0.21739375E+02  0.23542924E-09
  0.22731466E+02  0.22209751E-09
  0.23768832E+02  0.20917826E-09
  0.24853539E+02  0.19664011E-09
  0.25987747E+02  0.18458869E-09
  0.27173715E+02  0.17295912E-09
  0.28413806E+02  0.16185479E-09
  0.29710489E+02  0.15121153E-09
  0.31066348E+02  0.14110144E-09
  0.32484081E+02  0.13145749E-09
  0.33966514E+02  0.12232566E-09
  0.35516599E+02  0.11367910E-09
  0.37137423E+02  0.10552079E-09
  0.38832214E+02  0.97851109E-10
  0.40604349E+02  0.90653471E-10
  0.42457356E+02  0.83889811E-10
  0.44394926E+02  0.77495845E-10
  0.46420918E+02  0.71425056E-10
  0.48539368E+02  0.65696983E-10
  0.50754495E+02  0.60334541E-10
  0.53070711E+02  0.55355123E-10
  0.55492628E+02  0.50768701E-10
  0.58025072E+02  0.46575529E-10
  0.60673085E+02  0.42763393E-10
  0.63441942E+02  0.39304331E-10
  0.66337158E+02  0.36150718E-10
  0.69364499E+02  0.33230628E-10
  0.72529995E+02  0.30455657E-10
  0.75839950E+02  0.27804379E-10
  0.79300958E+02  0.25289390E-10
  0.82919910E+02  0.22922342E-10
  0.86704016E+02  0.20713263E-10
  0.90660813E+02  0.18669897E-10
  0.94798180E+02  0.16796916E-10
  0.99124359E+02  0.15094953E-10
  0.10364797E+03  0.13559458E-10
  0.10837801E+03  0.12179317E-10
  0.11332391E+03  0.10935218E-10
  0.11849553E+03  0.97980631E-11
  0.12390315E+03  0.87470072E-11
  0.12955756E+03  0.77847526E-11
  0.13547000E+03  0.69148397E-11
  0.14165227E+03  0.61390203E-11
  0.14811666E+03  0.54567217E-11
  0.15487607E+03  0.48644040E-11
  0.16194394E+03  0.43547947E-11
  0.16933436E+03  0.39159771E-11
  0.17706205E+03  0.35303106E-11
  0.18514240E+03  0.31749145E-11
  0.19359150E+03  0.28403130E-11
  0.20242617E+03  0.25279222E-11
  0.21166403E+03  0.22390859E-11
  0.22132346E+03  0.19747859E-11
  0.23142371E+03  0.17355215E-11
  0.24198488E+03  0.15211633E-11
  0.25302803E+03  0.13307792E-11
  0.26457513E+03  0.11626010E-11
  0.27664920E+03  0.10157256E-11
  0.28927427E+03  0.88972278E-12
  0.30247550E+03  0.78344564E-12
  0.31627917E+03  0.69482945E-12
  0.33071278E+03  0.62067308E-12
  0.34580508E+03  0.55638013E-12
  0.36158613E+03  0.49660368E-12
  0.37808736E+03  0.44005440E-12
  0.39534163E+03  0.38716386E-12
  0.41338331E+03  0.33837396E-12
  0.43224834E+03  0.29412832E-12
  0.45197428E+03  0.25486441E-12
  0.47260044E+03  0.22091550E-12
  0.49416788E+03  0.19214393E-12
  0.51671956E+03  0.16809708E-12
  0.54030041E+03  0.14804874E-12
  0.56495738E+03  0.13093596E-12
  0.59073959E+03  0.11542002E-12
  0.61769839E+03  0.10102634E-12
  0.64588748E+03  0.87856467E-13
  0.67536299E+03  0.76011753E-13
  0.70618363E+03  0.65583776E-13
  0.73841080E+03  0.56620938E-13
  0.77210867E+03  0.49036583E-13
  0.80734438E+03  0.42653022E-13
  0.84418808E+03  0.37203629E-13
  0.88271317E+03  0.32356570E-13
  0.92299639E+03  0.28002707E-13
  0.96511795E+03  0.24147404E-13
  0.10091618E+04  0.20783455E-13
  0.10552155E+04  0.17887972E-13
  0.11033710E+04  0.15423068E-13
  0.11537241E+04  0.13328705E-13
  0.12063751E+04  0.11516677E-13
  0.12614288E+04  0.99175034E-14
  0.13189950E+04  0.85196740E-14
  0.13791882E+04  0.73095854E-14
  0.14421284E+04  0.62676909E-14
  0.15079409E+04  0.53776804E-14
  0.15767568E+04  0.46171792E-14
  0.16487131E+04  0.39586945E-14
  0.17239533E+04  0.33899587E-14
  0.18026270E+04  0.29003758E-14
  0.18848911E+04  0.24773640E-14
  0.19709094E+04  0.21147885E-14
  0.20608532E+04  0.18055551E-14
  0.21549016E+04  0.15419615E-14
  0.22532420E+04  0.13173794E-14
  0.23560703E+04  0.11234289E-14
  0.24635911E+04  0.95612851E-15
  0.25760188E+04  0.81320330E-15
  0.26935771E+04  0.69176475E-15
  0.28165003E+04  0.58852524E-15
  0.29450332E+04  0.49985932E-15
  0.30794318E+04  0.42420374E-15
  0.32199637E+04  0.35999317E-15
  0.33669090E+04  0.30558279E-15
  0.35205601E+04  0.25903020E-15
  0.36812233E+04  0.21926153E-15
  0.38492184E+04  0.18548384E-15
  0.40248800E+04  0.15691106E-15
  0.42085582E+04  0.13266451E-15
  0.44006186E+04  0.11208768E-15
  0.46014438E+04  0.94573359E-16
  0.48114338E+04  0.79728820E-16
  0.50310068E+04  0.67188601E-16
  0.52606002E+04  0.56626503E-16
  0.55006712E+04  0.47720420E-16
  0.57516981E+04  0.40165568E-16
  0.60141807E+04  0.33774868E-16
  0.62886419E+04  0.28389852E-16
  0.65756283E+04  0.23858472E-16
  0.68757115E+04  0.20031121E-16
  0.71894893E+04  0.16797961E-16
  0.75175865E+04  0.14089562E-16
  0.78606566E+04  0.11793842E-16
  0.82193830E+04  0.98627566E-17
  0.85944801E+04  0.82652570E-17
  0.89866950E+04  0.69166970E-17
  0.93968089E+04  0.57824960E-17
  0.98256386E+04  0.48352662E-17
  0.10274038E+05  0.40427053E-17
  0.10742901E+05  0.33754561E-17
  0.11233160E+05  0.28141794E-17
  0.11745793E+05  0.23477648E-17
  0.12281820E+05  0.19614163E-17
  0.12842310E+05  0.16294041E-17
  0.13428377E+05  0.13593212E-17
  0.14041190E+05  0.11342751E-17
  0.14681969E+05  0.94643956E-18
  0.15351991E+05  0.78648437E-18
  0.16052589E+05  0.65692295E-18
  0.16785160E+05  0.54260710E-18
  0.17551162E+05  0.45317301E-18
  0.18352121E+05  0.37411779E-18
  0.19189633E+05  0.31302319E-18
  0.20065365E+05  0.25976154E-18
  0.20981061E+05  0.21542912E-18
  0.21938546E+05  0.17814177E-18
  0.22939727E+05  0.14905465E-18
  0.23986596E+05  0.12211691E-18
  0.25081241E+05  0.10158092E-18
  0.26225840E+05  0.84542219E-19
  0.27422674E+05  0.69351678E-19
  0.28674126E+05  0.57811753E-19
  0.29982690E+05  0.47448459E-19
  0.31350970E+05  0.39247031E-19
  0.32781693E+05  0.32497331E-19
  0.34277707E+05  0.26818633E-19
  0.35841994E+05  0.22118746E-19
  0.37477667E+05  0.18141427E-19
  0.39187986E+05  0.14991736E-19
  0.40976356E+05  0.12378927E-19
  0.42846340E+05  0.10099691E-19
  0.44801661E+05  0.84046220E-20
  0.46846215E+05  0.68289243E-20
  0.48984074E+05  0.56848754E-20
  0.51219495E+05  0.46024262E-20
  0.53556932E+05  0.38196730E-20
  0.56001038E+05  0.31116844E-20
  0.58556683E+05  0.25658114E-20
  0.61228957E+05  0.20972154E-20
  0.64023182E+05  0.17222584E-20
  0.66944923E+05  0.14142573E-20
  0.70000000E+05  0.11572609E-20


==> anc/Ne.dat <==
  Principal QN n  Azimuthal QN l
               1               0
 Electron Energy Probability dst
  0.10000000E+01  0.22246517E-10
  0.10420978E+01  0.22254084E-10
  0.10859679E+01  0.22261890E-10
  0.11316847E+01  0.22269939E-10
  0.11793262E+01  0.22278235E-10
  0.12289732E+01  0.22286778E-10
  0.12807103E+01  0.22295572E-10
  0.13346254E+01  0.22304617E-10
  0.13908102E+01  0.22313912E-10
  0.14493603E+01  0.22323458E-10
  0.15103752E+01  0.22333252E-10
  0.15739587E+01  0.22343291E-10
  0.16402189E+01  0.22353570E-10
  0.17092686E+01  0.22364085E-10
  0.17812250E+01  0.22374827E-10
  0.18562107E+01  0.22385786E-10
  0.19343531E+01  0.22396953E-10
  0.20157852E+01  0.22408317E-10
  0.21006453E+01  0.22419869E-10
  0.21890779E+01  0.22431598E-10
  0.22812333E+01  0.22443494E-10
  0.23772682E+01  0.22455542E-10
  0.24773460E+01  0.22467728E-10
  0.25816369E+01  0.22480037E-10
  0.26903181E+01  0.22492454E-10
  0.28035747E+01  0.22504959E-10
  0.29215990E+01  0.22517536E-10
  0.30445920E+01  0.22530165E-10
  0.31727626E+01  0.22542826E-10
  0.33063290E+01  0.22555502E-10
  0.34455182E+01  0.22568162E-10
  0.35905670E+01  0.22580770E-10
  0.37417220E+01  0.22593281E-10
  0.38992403E+01  0.22605650E-10
  0.40633898E+01  0.22617824E-10
  0.42344497E+01  0.22629750E-10
  0.44127107E+01  0.22641366E-10
  0.45984762E+01  0.22652609E-10
  0.47920620E+01  0.22663409E-10
  0.49937974E+01  0.22673692E-10
  0.52040253E+01  0.22683379E-10
  0.54231034E+01  0.22692387E-10
  0.56514042E+01  0.22700629E-10
  0.58893160E+01  0.22708021E-10
  0.61372433E+01  0.22714473E-10
  0.63956078E+01  0.22719894E-10
  0.66648489E+01  0.22724193E-10
  0.69454245E+01  0.22727279E-10
  0.72378117E+01  0.22729063E-10
  0.75425078E+01  0.22729460E-10
  0.78600309E+01  0.22728390E-10
  0.81909210E+01  0.22725784E-10
  0.85357408E+01  0.22721577E-10
  0.88950769E+01  0.22715661E-10
  0.92695402E+01  0.22707891E-10
  0.96597676E+01  0.22698117E-10
  0.10066423E+02  0.22686186E-10
  0.10490197E+02  0.22671942E-10
  0.10931811E+02  0.22655227E-10
  0.11392017E+02  0.22635886E-10
  0.11871596E+02  0.22613790E-10
  0.12371364E+02  0.22588831E-10
  0.12892171E+02  0.22560921E-10
  0.13434904E+02  0.22529998E-10
  0.14000484E+02  0.22496030E-10
  0.14589873E+02  0.22459027E-10
  0.15204075E+02  0.22418975E-10
  0.15844134E+02  0.22375723E-10
  0.16511137E+02  0.22329102E-10
  0.17206220E+02  0.22278943E-10
  0.17930564E+02  0.22225083E-10
  0.18685402E+02  0.22167367E-10
  0.19472016E+02  0.22105651E-10
  0.20291745E+02  0.22039807E-10
  0.21145984E+02  0.21969723E-10
  0.22036183E+02  0.21895315E-10
  0.22963858E+02  0.21816535E-10
  0.23930587E+02  0.21733373E-10
  0.24938012E+02  0.21645807E-10
  0.25987848E+02  0.21553760E-10
  0.27081880E+02  0.21457177E-10
  0.28221967E+02  0.21356041E-10
  0.29410051E+02  0.21250359E-10
  0.30648149E+02  0.21140087E-10
  0.31938370E+02  0.21025171E-10
  0.33282905E+02  0.20905588E-10
  0.34684043E+02  0.20781344E-10
  0.36144165E+02  0.20652401E-10
  0.37665755E+02  0.20518667E-10
  0.39251401E+02  0.20380066E-10
  0.40903800E+02  0.20236535E-10
  0.42625760E+02  0.20088041E-10
  0.44420211E+02  0.19934617E-10
  0.46290205E+02  0.19776342E-10
  0.48238922E+02  0.19613337E-10
  0.50269675E+02  0.19445582E-10
  0.52385918E+02  0.19272919E-10
  0.54591251E+02  0.19095169E-10
  0.56889423E+02  0.18912224E-10
  0.59284344E+02  0.18724133E-10
  0.61780085E+02  0.18530998E-10
  0.64380892E+02  0.18332954E-10
  0.67091186E+02  0.18130068E-10
  0.69915579E+02  0.17922366E-10
  0.72858872E+02  0.17709862E-10
  0.75926071E+02  0.17492467E-10
  0.79122393E+02  0.17270016E-10
  0.82453272E+02  0.17042419E-10
  0.85924375E+02  0.16809880E-10
  0.89541603E+02  0.16572696E-10
  0.93311109E+02  0.16331021E-10
  0.97239303E+02  0.16084828E-10
  0.10133287E+03  0.15834063E-10
  0.10559876E+03  0.15578702E-10
  0.11004423E+03  0.15318737E-10
  0.11467686E+03  0.15054249E-10
  0.11950450E+03  0.14785455E-10
  0.12453538E+03  0.14512569E-10
  0.12977805E+03  0.14235740E-10
  0.13524142E+03  0.13955085E-10
  0.14093479E+03  0.13670575E-10
  0.14686783E+03  0.13382106E-10
  0.15305065E+03  0.13090094E-10
  0.15949375E+03  0.12795183E-10
  0.16620808E+03  0.12497163E-10
  0.17320508E+03  0.12195590E-10
  0.18049664E+03  0.11891431E-10
  0.18809515E+03  0.11585977E-10
  0.19601354E+03  0.11278439E-10
  0.20426529E+03  0.10968043E-10
  0.21286441E+03  0.10656339E-10
  0.22182553E+03  0.10344073E-10
  0.23116391E+03  0.10030788E-10
  0.24089540E+03  0.97167043E-11
  0.25103657E+03  0.94025806E-11
  0.26160466E+03  0.90890233E-11
  0.27261765E+03  0.87762613E-11
  0.28409425E+03  0.84643829E-11
  0.29605400E+03  0.81540291E-11
  0.30851723E+03  0.78457267E-11
  0.32150513E+03  0.75397733E-11
  0.33503979E+03  0.72365293E-11
  0.34914423E+03  0.69366010E-11
  0.36384244E+03  0.66405098E-11
  0.37915941E+03  0.63484924E-11
  0.39512120E+03  0.60608024E-11
  0.41175493E+03  0.57782026E-11
  0.42908892E+03  0.55010951E-11
  0.44715262E+03  0.52296757E-11
  0.46597677E+03  0.49643124E-11
  0.48559337E+03  0.47051404E-11
  0.50603579E+03  0.44529170E-11
  0.52733880E+03  0.42077814E-11
  0.54953861E+03  0.39697672E-11
  0.57267298E+03  0.37393716E-11
  0.59678126E+03  0.35167951E-11
  0.62190445E+03  0.33021300E-11
  0.64808527E+03  0.30954251E-11
  0.67536824E+03  0.28968944E-11
  0.70379977E+03  0.27066287E-11
  0.73342820E+03  0.25246346E-11
  0.76430392E+03  0.23509256E-11
  0.79647945E+03  0.21854410E-11
  0.83000949E+03  0.20281485E-11
  0.86495108E+03  0.18789667E-11
  0.90136363E+03  0.17377783E-11
  0.93930906E+03  0.16044906E-11
  0.97885192E+03  0.14788361E-11
  0.10200594E+04  0.13606713E-11
  0.10630017E+04  0.12497995E-11
  0.11077518E+04  0.11460081E-11
  0.11543857E+04  0.10490757E-11
  0.12029828E+04  0.95863597E-12
  0.12536258E+04  0.87450516E-12
  0.13064007E+04  0.79640585E-12
  0.13613973E+04  0.72407455E-12
  0.14187091E+04  0.65723044E-12
  0.14784337E+04  0.59551582E-12
  0.15406725E+04  0.53870085E-12
  0.16055315E+04  0.48650151E-12
  0.16731208E+04  0.43864350E-12
  0.17435555E+04  0.39489165E-12
  0.18169554E+04  0.35489260E-12
  0.18934453E+04  0.31843538E-12
  0.19731552E+04  0.28526472E-12
  0.20562207E+04  0.25516004E-12
  0.21427831E+04  0.22788896E-12
  0.22329896E+04  0.20321979E-12
  0.23269936E+04  0.18093366E-12
  0.24249549E+04  0.16084653E-12
  0.25270402E+04  0.14278518E-12
  0.26334231E+04  0.12656979E-12
  0.27442844E+04  0.11203591E-12
  0.28598128E+04  0.99024438E-13
  0.29802047E+04  0.87399883E-13
  0.31056648E+04  0.77036202E-13
  0.32364065E+04  0.67809665E-13
  0.33726521E+04  0.59607709E-13
  0.35146334E+04  0.52329235E-13
  0.36625918E+04  0.45880308E-13
  0.38167789E+04  0.40174545E-13
  0.39774570E+04  0.35134617E-13
  0.41448992E+04  0.30689906E-13
  0.43193904E+04  0.26775948E-13
  0.45012273E+04  0.23333646E-13
  0.46907191E+04  0.20310461E-13
  0.48881882E+04  0.17659416E-13
  0.50939702E+04  0.15337579E-13
  0.53084152E+04  0.13306306E-13
  0.55318879E+04  0.11532594E-13
  0.57647683E+04  0.99850917E-14
  0.60074524E+04  0.86365859E-14
  0.62603530E+04  0.74630411E-14
  0.65239002E+04  0.64428905E-14
  0.67985421E+04  0.55566447E-14
  0.70847459E+04  0.47880343E-14
  0.73829982E+04  0.41222795E-14
  0.76938063E+04  0.35459419E-14
  0.80176987E+04  0.30475568E-14
  0.83552263E+04  0.26169609E-14
  0.87069631E+04  0.22452230E-14
  0.90735072E+04  0.19247705E-14
  0.94554820E+04  0.16488572E-14
  0.98535372E+04  0.14112899E-14
  0.10268350E+05  0.12070512E-14
  0.10700625E+05  0.10315695E-14
  0.11151098E+05  0.88081552E-15
  0.11620534E+05  0.75159308E-15
  0.12109733E+05  0.64082351E-15
  0.12619527E+05  0.54600040E-15
  0.13150781E+05  0.46488874E-15
  0.13704400E+05  0.39550481E-15
  0.14281326E+05  0.33623199E-15
  0.14882538E+05  0.28561802E-15
  0.15509061E+05  0.24247410E-15
  0.16161958E+05  0.20570550E-15
  0.16842341E+05  0.17439027E-15
  0.17551367E+05  0.14773965E-15
  0.18290241E+05  0.12509368E-15
  0.19060220E+05  0.10584126E-15
  0.19862614E+05  0.89478935E-16
  0.20698787E+05  0.75609584E-16
  0.21570160E+05  0.63855575E-16
  0.22478217E+05  0.53886783E-16
  0.23424501E+05  0.45452138E-16
  0.24410621E+05  0.38327243E-16
  0.25438255E+05  0.32284394E-16
  0.26509150E+05  0.27183768E-16
  0.27625127E+05  0.22882283E-16
  0.28788085E+05  0.19242531E-16
  0.30000000E+05  0.16176712E-16
  Principal QN n  Azimuthal QN l
               2               0
 Electron Energy Probability dst
  0.10000000E+01  0.50506341E-09
  0.10420978E+01  0.50588638E-09
  0.10859679E+01  0.50673815E-09
  0.11316847E+01  0.50761931E-09
  0.11793262E+01  0.50853058E-09
  0.12289732E+01  0.50947263E-09
  0.12807103E+01  0.51044616E-09
  0.13346254E+01  0.51145182E-09
  0.13908102E+01  0.51249026E-09
  0.14493603E+01  0.51356207E-09
  0.15103752E+01  0.51466785E-09
  0.15739587E+01  0.51580812E-09
  0.16402189E+01  0.51698336E-09
  0.17092686E+01  0.51819404E-09
  0.17812250E+01  0.51944063E-09
  0.18562107E+01  0.52072359E-09
  0.19343531E+01  0.52204337E-09
  0.20157852E+01  0.52340035E-09
  0.21006453E+01  0.52479489E-09
  0.21890779E+01  0.52622732E-09
  0.22812333E+01  0.52769790E-09
  0.23772682E+01  0.52920679E-09
  0.24773460E+01  0.53075332E-09
  0.25816369E+01  0.53233604E-09
  0.26903181E+01  0.53395309E-09
  0.28035747E+01  0.53560210E-09
  0.29215990E+01  0.53728050E-09
  0.30445920E+01  0.53898742E-09
  0.31727626E+01  0.54072295E-09
  0.33063290E+01  0.54248742E-09
  0.34455182E+01  0.54428147E-09
  0.35905670E+01  0.54610474E-09
  0.37417220E+01  0.54795328E-09
  0.38992403E+01  0.54982176E-09
  0.40633898E+01  0.55170385E-09
  0.42344497E+01  0.55359209E-09
  0.44127107E+01  0.55548024E-09
  0.45984762E+01  0.55736433E-09
  0.47920620E+01  0.55924046E-09
  0.49937974E+01  0.56110465E-09
  0.52040253E+01  0.56295302E-09
  0.54231034E+01  0.56478137E-09
  0.56514042E+01  0.56658254E-09
  0.58893160E+01  0.56834725E-09
  0.61372433E+01  0.57006523E-09
  0.63956078E+01  0.57172515E-09
  0.66648489E+01  0.57331485E-09
  0.69454245E+01  0.57482423E-09
  0.72378117E+01  0.57624466E-09
  0.75425078E+01  0.57756775E-09
  0.78600309E+01  0.57878541E-09
  0.81909210E+01  0.57988821E-09
  0.85357408E+01  0.58086135E-09
  0.88950769E+01  0.58168816E-09
  0.92695402E+01  0.58235079E-09
  0.96597676E+01  0.58283081E-09
  0.10066423E+02  0.58311185E-09
  0.10490197E+02  0.58317834E-09
  0.10931811E+02  0.58301489E-09
  0.11392017E+02  0.58260571E-09
  0.11871596E+02  0.58193464E-09
  0.12371364E+02  0.58098672E-09
  0.12892171E+02  0.57974978E-09
  0.13434904E+02  0.57821308E-09
  0.14000484E+02  0.57635970E-09
  0.14589873E+02  0.57416934E-09
  0.15204075E+02  0.57162373E-09
  0.15844134E+02  0.56871004E-09
  0.16511137E+02  0.56541905E-09
  0.17206220E+02  0.56174235E-09
  0.17930564E+02  0.55766416E-09
  0.18685402E+02  0.55316824E-09
  0.19472016E+02  0.54824190E-09
  0.20291745E+02  0.54287998E-09
  0.21145984E+02  0.53708324E-09
  0.22036183E+02  0.53085077E-09
  0.22963858E+02  0.52417429E-09
  0.23930587E+02  0.51704921E-09
  0.24938012E+02  0.50948472E-09
  0.25987848E+02  0.50150082E-09
  0.27081880E+02  0.49309475E-09
  0.28221967E+02  0.48425696E-09
  0.29410051E+02  0.47501993E-09
  0.30648149E+02  0.46540821E-09
  0.31938370E+02  0.45542652E-09
  0.33282905E+02  0.44509021E-09
  0.34684043E+02  0.43442673E-09
  0.36144165E+02  0.42346021E-09
  0.37665755E+02  0.41220836E-09
  0.39251401E+02  0.40069731E-09
  0.40903800E+02  0.38896477E-09
  0.42625760E+02  0.37704675E-09
  0.44420211E+02  0.36497254E-09
  0.46290205E+02  0.35276288E-09
  0.48238922E+02  0.34044464E-09
  0.50269675E+02  0.32807969E-09
  0.52385918E+02  0.31567312E-09
  0.54591251E+02  0.30326225E-09
  0.56889423E+02  0.29090039E-09
  0.59284344E+02  0.27860492E-09
  0.61780085E+02  0.26640532E-09
  0.64380892E+02  0.25434184E-09
  0.67091186E+02  0.24243662E-09
  0.69915579E+02  0.23071673E-09
  0.72858872E+02  0.21921807E-09
  0.75926071E+02  0.20795901E-09
  0.79122393E+02  0.19695077E-09
  0.82453272E+02  0.18623712E-09
  0.85924375E+02  0.17581678E-09
  0.89541603E+02  0.16571179E-09
  0.93311109E+02  0.15594256E-09
  0.97239303E+02  0.14650901E-09
  0.10133287E+03  0.13742830E-09
  0.10559876E+03  0.12870640E-09
  0.11004423E+03  0.12034628E-09
  0.11467686E+03  0.11235027E-09
  0.11950450E+03  0.10472010E-09
  0.12453538E+03  0.97455982E-10
  0.12977805E+03  0.90557814E-10
  0.13524142E+03  0.84013665E-10
  0.14093479E+03  0.77821175E-10
  0.14686783E+03  0.71984586E-10
  0.15305065E+03  0.66476485E-10
  0.15949375E+03  0.61296967E-10
  0.16620808E+03  0.56445766E-10
  0.17320508E+03  0.51894453E-10
  0.18049664E+03  0.47639333E-10
  0.18809515E+03  0.43677568E-10
  0.19601354E+03  0.39980363E-10
  0.20426529E+03  0.36543201E-10
  0.21286441E+03  0.33358831E-10
  0.22182553E+03  0.30408972E-10
  0.23116391E+03  0.27676130E-10
  0.24089540E+03  0.25157922E-10
  0.25103657E+03  0.22842334E-10
  0.26160466E+03  0.20709306E-10
  0.27261765E+03  0.18746369E-10
  0.28409425E+03  0.16948735E-10
  0.29605400E+03  0.15306359E-10
  0.30851723E+03  0.13802878E-10
  0.32150513E+03  0.12427469E-10
  0.33503979E+03  0.11176910E-10
  0.34914423E+03  0.10044397E-10
  0.36384244E+03  0.90181483E-11
  0.37915941E+03  0.80833202E-11
  0.39512120E+03  0.72346797E-11
  0.41175493E+03  0.64686859E-11
  0.42908892E+03  0.57786695E-11
  0.44715262E+03  0.51550029E-11
  0.46597677E+03  0.45924455E-11
  0.48559337E+03  0.40878874E-11
  0.50603579E+03  0.36359199E-11
  0.52733880E+03  0.32293351E-11
  0.54953861E+03  0.28646794E-11
  0.57267298E+03  0.25392627E-11
  0.59678126E+03  0.22486713E-11
  0.62190445E+03  0.19886202E-11
  0.64808527E+03  0.17571638E-11
  0.67536824E+03  0.15515689E-11
  0.70379977E+03  0.13683200E-11
  0.73342820E+03  0.12055821E-11
  0.76430392E+03  0.10615123E-11
  0.79647945E+03  0.93357286E-12
  0.83000949E+03  0.82025592E-12
  0.86495108E+03  0.72023152E-12
  0.90136363E+03  0.63171722E-12
  0.93930906E+03  0.55363815E-12
  0.97885192E+03  0.48491422E-12
  0.10200594E+04  0.42428735E-12
  0.10630017E+04  0.37100967E-12
  0.11077518E+04  0.32416040E-12
  0.11543857E+04  0.28295681E-12
  0.12029828E+04  0.24684300E-12
  0.12536258E+04  0.21514017E-12
  0.13064007E+04  0.18740160E-12
  0.13613973E+04  0.16311635E-12
  0.14187091E+04  0.14187772E-12
  0.14784337E+04  0.12332825E-12
  0.15406725E+04  0.10712029E-12
  0.16055315E+04  0.92986852E-13
  0.16731208E+04  0.80649806E-13
  0.17435555E+04  0.69911865E-13
  0.18169554E+04  0.60562194E-13
  0.18934453E+04  0.52435043E-13
  0.19731552E+04  0.45360709E-13
  0.20562207E+04  0.39216166E-13
  0.21427831E+04  0.33880061E-13
  0.22329896E+04  0.29253080E-13
  0.23269936E+04  0.25242125E-13
  0.24249549E+04  0.21766529E-13
  0.25270402E+04  0.18758650E-13
  0.26334231E+04  0.16156540E-13
  0.27442844E+04  0.13906233E-13
  0.28598128E+04  0.11960208E-13
  0.29802047E+04  0.10283154E-13
  0.31056648E+04  0.88366899E-14
  0.32364065E+04  0.75856529E-14
  0.33726521E+04  0.65099103E-14
  0.35146334E+04  0.55835994E-14
  0.36625918E+04  0.47828685E-14
  0.38167789E+04  0.40960653E-14
  0.39774570E+04  0.35062486E-14
  0.41448992E+04  0.29983778E-14
  0.43193904E+04  0.25622427E-14
  0.45012273E+04  0.21884513E-14
  0.46907191E+04  0.18697088E-14
  0.48881882E+04  0.15960961E-14
  0.50939702E+04  0.13604072E-14
  0.53084152E+04  0.11599860E-14
  0.55318879E+04  0.98814664E-15
  0.57647683E+04  0.84110100E-15
  0.60074524E+04  0.71607771E-15
  0.62603530E+04  0.60885305E-15
  0.65239002E+04  0.51726804E-15
  0.67985421E+04  0.43963618E-15
  0.70847459E+04  0.37357797E-15
  0.73829982E+04  0.31708145E-15
  0.76938063E+04  0.26898611E-15
  0.80176987E+04  0.22825489E-15
  0.83552263E+04  0.19385707E-15
  0.87069631E+04  0.16425998E-15
  0.90735072E+04  0.13925812E-15
  0.94554820E+04  0.11785054E-15
  0.98535372E+04  0.99833794E-16
  0.10268350E+05  0.84472532E-16
  0.10700625E+05  0.71380946E-16
  0.11151098E+05  0.60456885E-16
  0.11620534E+05  0.51092894E-16
  0.12109733E+05  0.43266059E-16
  0.12619527E+05  0.36502006E-16
  0.13150781E+05  0.30805178E-16
  0.13704400E+05  0.26021494E-16
  0.14281326E+05  0.21965639E-16
  0.14882538E+05  0.18535724E-16
  0.15509061E+05  0.15631065E-16
  0.16161958E+05  0.13179386E-16
  0.16842341E+05  0.11106091E-16
  0.17551367E+05  0.93581715E-17
  0.18290241E+05  0.78784139E-17
  0.19060220E+05  0.66229021E-17
  0.19862614E+05  0.55799755E-17
  0.20698787E+05  0.46870053E-17
  0.21570160E+05  0.39386782E-17
  0.22478217E+05  0.33203948E-17
  0.23424501E+05  0.27767422E-17
  0.24410621E+05  0.23246182E-17
  0.25438255E+05  0.19540212E-17
  0.26509150E+05  0.16461991E-17
  0.27625127E+05  0.13757980E-17
  0.28788085E+05  0.11587399E-17
  0.30000000E+05  0.96297388E-18
  Principal QN n  Azimuthal QN l
               2               1
 Electron Energy Probability dst
  0.10000000E+01  0.19539949E-07
  0.10420978E+01  0.19602638E-07
  0.10859679E+01  0.19666936E-07
  0.11316847E+01  0.19732835E-07
  0.11793262E+01  0.19800323E-07
  0.12289732E+01  0.19869383E-07
  0.12807103E+01  0.19939991E-07
  0.13346254E+01  0.20012117E-07
  0.13908102E+01  0.20085727E-07
  0.14493603E+01  0.20160778E-07
  0.15103752E+01  0.20237219E-07
  0.15739587E+01  0.20314989E-07
  0.16402189E+01  0.20394021E-07
  0.17092686E+01  0.20474236E-07
  0.17812250E+01  0.20555549E-07
  0.18562107E+01  0.20637865E-07
  0.19343531E+01  0.20721056E-07
  0.20157852E+01  0.20804911E-07
  0.21006453E+01  0.20889171E-07
  0.21890779E+01  0.20973535E-07
  0.22812333E+01  0.21057655E-07
  0.23772682E+01  0.21141141E-07
  0.24773460E+01  0.21223766E-07
  0.25816369E+01  0.21305569E-07
  0.26903181E+01  0.21386668E-07
  0.28035747E+01  0.21467205E-07
  0.29215990E+01  0.21546705E-07
  0.30445920E+01  0.21624180E-07
  0.31727626E+01  0.21698474E-07
  0.33063290E+01  0.21768924E-07
  0.34455182E+01  0.21835496E-07
  0.35905670E+01  0.21898276E-07
  0.37417220E+01  0.21957083E-07
  0.38992403E+01  0.22011324E-07
  0.40633898E+01  0.22060339E-07
  0.42344497E+01  0.22103423E-07
  0.44127107E+01  0.22139864E-07
  0.45984762E+01  0.22168953E-07
  0.47920620E+01  0.22189951E-07
  0.49937974E+01  0.22202105E-07
  0.52040253E+01  0.22204721E-07
  0.54231034E+01  0.22197160E-07
  0.56514042E+01  0.22178816E-07
  0.58893160E+01  0.22149085E-07
  0.61372433E+01  0.22107274E-07
  0.63956078E+01  0.22052712E-07
  0.66648489E+01  0.21984765E-07
  0.69454245E+01  0.21902701E-07
  0.72378117E+01  0.21805767E-07
  0.75425078E+01  0.21693270E-07
  0.78600309E+01  0.21564541E-07
  0.81909210E+01  0.21418974E-07
  0.85357408E+01  0.21256071E-07
  0.88950769E+01  0.21075388E-07
  0.92695402E+01  0.20876595E-07
  0.96597676E+01  0.20659472E-07
  0.10066423E+02  0.20423623E-07
  0.10490197E+02  0.20168733E-07
  0.10931811E+02  0.19894826E-07
  0.11392017E+02  0.19602397E-07
  0.11871596E+02  0.19291683E-07
  0.12371364E+02  0.18962215E-07
  0.12892171E+02  0.18614464E-07
  0.13434904E+02  0.18249423E-07
  0.14000484E+02  0.17867667E-07
  0.14589873E+02  0.17469766E-07
  0.15204075E+02  0.17056243E-07
  0.15844134E+02  0.16627868E-07
  0.16511137E+02  0.16185743E-07
  0.17206220E+02  0.15731178E-07
  0.17930564E+02  0.15265297E-07
  0.18685402E+02  0.14789352E-07
  0.19472016E+02  0.14304677E-07
  0.20291745E+02  0.13812722E-07
  0.21145984E+02  0.13314899E-07
  0.22036183E+02  0.12812771E-07
  0.22963858E+02  0.12308038E-07
  0.23930587E+02  0.11802194E-07
  0.24938012E+02  0.11296559E-07
  0.25987848E+02  0.10792585E-07
  0.27081880E+02  0.10292090E-07
  0.28221967E+02  0.97966354E-08
  0.29410051E+02  0.93072937E-08
  0.30648149E+02  0.88257833E-08
  0.31938370E+02  0.83530791E-08
  0.33282905E+02  0.78904003E-08
  0.34684043E+02  0.74390356E-08
  0.36144165E+02  0.69997556E-08
  0.37665755E+02  0.65735953E-08
  0.39251401E+02  0.61613565E-08
  0.40903800E+02  0.57634920E-08
  0.42625760E+02  0.53808981E-08
  0.44420211E+02  0.50137335E-08
  0.46290205E+02  0.46624705E-08
  0.48238922E+02  0.43273740E-08
  0.50269675E+02  0.40083642E-08
  0.52385918E+02  0.37057849E-08
  0.54591251E+02  0.34192692E-08
  0.56889423E+02  0.31487165E-08
  0.59284344E+02  0.28941098E-08
  0.61780085E+02  0.26549606E-08
  0.64380892E+02  0.24308994E-08
  0.67091186E+02  0.22215626E-08
  0.69915579E+02  0.20263850E-08
  0.72858872E+02  0.18449367E-08
  0.75926071E+02  0.16766142E-08
  0.79122393E+02  0.15208665E-08
  0.82453272E+02  0.13770577E-08
  0.85924375E+02  0.12446213E-08
  0.89541603E+02  0.11229280E-08
  0.93311109E+02  0.10113097E-08
  0.97239303E+02  0.90924754E-09
  0.10133287E+03  0.81606024E-09
  0.10559876E+03  0.73113997E-09
  0.11004423E+03  0.65411406E-09
  0.11467686E+03  0.58442853E-09
  0.11950450E+03  0.52118944E-09
  0.12453538E+03  0.46363296E-09
  0.12977805E+03  0.41165135E-09
  0.13524142E+03  0.36507136E-09
  0.14093479E+03  0.32353311E-09
  0.14686783E+03  0.28644785E-09
  0.15305065E+03  0.25300589E-09
  0.15949375E+03  0.22283084E-09
  0.16620808E+03  0.19589695E-09
  0.17320508E+03  0.17209966E-09
  0.18049664E+03  0.15122649E-09
  0.18809515E+03  0.13293269E-09
  0.19601354E+03  0.11671474E-09
  0.20426529E+03  0.10213771E-09
  0.21286441E+03  0.89143461E-10
  0.22182553E+03  0.77683434E-10
  0.23116391E+03  0.67657095E-10
  0.24089540E+03  0.58900176E-10
  0.25103657E+03  0.51182201E-10
  0.26160466E+03  0.44368963E-10
  0.27261765E+03  0.38422967E-10
  0.28409425E+03  0.33279314E-10
  0.29605400E+03  0.28835235E-10
  0.30851723E+03  0.24946699E-10
  0.32150513E+03  0.21521448E-10
  0.33503979E+03  0.18537378E-10
  0.34914423E+03  0.15959874E-10
  0.36384244E+03  0.13734657E-10
  0.37915941E+03  0.11795572E-10
  0.39512120E+03  0.10115076E-10
  0.41175493E+03  0.86730424E-11
  0.42908892E+03  0.74379065E-11
  0.44715262E+03  0.63677447E-11
  0.46597677E+03  0.54404761E-11
  0.48559337E+03  0.46452829E-11
  0.50603579E+03  0.39653356E-11
  0.52733880E+03  0.33791847E-11
  0.54953861E+03  0.28760336E-11
  0.57267298E+03  0.24476960E-11
  0.59678126E+03  0.20819531E-11
  0.62190445E+03  0.17674015E-11
  0.64808527E+03  0.14992435E-11
  0.67536824E+03  0.12714442E-11
  0.70379977E+03  0.10765721E-11
  0.73342820E+03  0.91075913E-12
  0.76430392E+03  0.77039230E-12
  0.79647945E+03  0.65074843E-12
  0.83000949E+03  0.54908693E-12
  0.86495108E+03  0.46318105E-12
  0.90136363E+03  0.39018716E-12
  0.93930906E+03  0.32843122E-12
  0.97885192E+03  0.27634761E-12
  0.10200594E+04  0.23218929E-12
  0.10630017E+04  0.19498496E-12
  0.11077518E+04  0.16361903E-12
  0.11543857E+04  0.13715189E-12
  0.12029828E+04  0.11492623E-12
  0.12536258E+04  0.96177466E-13
  0.13064007E+04  0.80438718E-13
  0.13613973E+04  0.67213390E-13
  0.14187091E+04  0.56114117E-13
  0.14784337E+04  0.46815083E-13
  0.15406725E+04  0.39012696E-13
  0.16055315E+04  0.32491515E-13
  0.16731208E+04  0.27032902E-13
  0.17435555E+04  0.22482606E-13
  0.18169554E+04  0.18682063E-13
  0.18934453E+04  0.15513841E-13
  0.19731552E+04  0.12864286E-13
  0.20562207E+04  0.10659444E-13
  0.21427831E+04  0.88266735E-14
  0.22329896E+04  0.73021510E-14
  0.23269936E+04  0.60330234E-14
  0.24249549E+04  0.49830458E-14
  0.25270402E+04  0.41152560E-14
  0.26334231E+04  0.33926704E-14
  0.27442844E+04  0.27929601E-14
  0.28598128E+04  0.22978859E-14
  0.29802047E+04  0.18913002E-14
  0.31056648E+04  0.15560479E-14
  0.32364065E+04  0.12772193E-14
  0.33726521E+04  0.10476025E-14
  0.35146334E+04  0.85880332E-15
  0.36625918E+04  0.70315182E-15
  0.38167789E+04  0.57657615E-15
  0.39774570E+04  0.47265057E-15
  0.41448992E+04  0.38639074E-15
  0.43193904E+04  0.31538475E-15
  0.45012273E+04  0.25720850E-15
  0.46907191E+04  0.20977193E-15
  0.48881882E+04  0.17128537E-15
  0.50939702E+04  0.13972988E-15
  0.53084152E+04  0.11346551E-15
  0.55318879E+04  0.92301262E-16
  0.57647683E+04  0.74999374E-16
  0.60074524E+04  0.61455761E-16
  0.62603530E+04  0.50110577E-16
  0.65239002E+04  0.40600142E-16
  0.67985421E+04  0.33070261E-16
  0.70847459E+04  0.26963114E-16
  0.73829982E+04  0.21888562E-16
  0.76938063E+04  0.17827242E-16
  0.80176987E+04  0.14506136E-16
  0.83552263E+04  0.11879255E-16
  0.87069631E+04  0.95600180E-17
  0.90735072E+04  0.78178777E-17
  0.94554820E+04  0.63055279E-17
  0.98535372E+04  0.51278188E-17
  0.10268350E+05  0.41952776E-17
  0.10700625E+05  0.34297461E-17
  0.11151098E+05  0.27849506E-17
  0.11620534E+05  0.22697254E-17
  0.12109733E+05  0.18210532E-17
  0.12619527E+05  0.14892746E-17
  0.13150781E+05  0.12280760E-17
  0.13704400E+05  0.99139760E-18
  0.14281326E+05  0.79267351E-18
  0.14882538E+05  0.65223242E-18
  0.15509061E+05  0.53157860E-18
  0.16161958E+05  0.43150061E-18
  0.16842341E+05  0.34552532E-18
  0.17551367E+05  0.28102953E-18
  0.18290241E+05  0.23248806E-18
  0.19060220E+05  0.18301184E-18
  0.19862614E+05  0.15038554E-18
  0.20698787E+05  0.12261868E-18
  0.21570160E+05  0.95425204E-19
  0.22478217E+05  0.79961428E-19
  0.23424501E+05  0.64683200E-19
  0.24410621E+05  0.52127962E-19
  0.25438255E+05  0.41380445E-19
  0.26509150E+05  0.32913191E-19
  0.27625127E+05  0.27348396E-19
  0.28788085E+05  0.21253910E-19
  0.30000000E+05  0.17090032E-19


==> anc/Si.dat <==
  Principal QN n  Azimuthal QN l
               1               0
 Electron Energy Probability dst
  0.10000000E+01  0.51688068E-11
  0.10404090E+01  0.51674973E-11
  0.10824510E+01  0.51661343E-11
  0.11261918E+01  0.51647159E-11
  0.11717001E+01  0.51632397E-11
  0.12190474E+01  0.51617037E-11
  0.12683080E+01  0.51601054E-11
  0.13195591E+01  0.51584425E-11
  0.13728812E+01  0.51567127E-11
  0.14283580E+01  0.51549133E-11
  0.14860766E+01  0.51530419E-11
  0.15461276E+01  0.51510958E-11
  0.16086051E+01  0.51490725E-11
  0.16736073E+01  0.51469691E-11
  0.17412362E+01  0.51447830E-11
  0.18115979E+01  0.51425115E-11
  0.18848028E+01  0.51401518E-11
  0.19609659E+01  0.51377012E-11
  0.20402067E+01  0.51351569E-11
  0.21226495E+01  0.51325163E-11
  0.22084237E+01  0.51297767E-11
  0.22976640E+01  0.51269357E-11
  0.23905104E+01  0.51239906E-11
  0.24871087E+01  0.51209387E-11
  0.25876104E+01  0.51177770E-11
  0.26921732E+01  0.51145027E-11
  0.28009614E+01  0.51111133E-11
  0.29141456E+01  0.51076061E-11
  0.30319034E+01  0.51039787E-11
  0.31544197E+01  0.51002288E-11
  0.32818868E+01  0.50963544E-11
  0.34145047E+01  0.50923539E-11
  0.35524816E+01  0.50882259E-11
  0.36960340E+01  0.50839693E-11
  0.38453872E+01  0.50795837E-11
  0.40007757E+01  0.50750692E-11
  0.41624432E+01  0.50704264E-11
  0.43306436E+01  0.50656569E-11
  0.45056407E+01  0.50607630E-11
  0.46877094E+01  0.50557481E-11
  0.48771352E+01  0.50506141E-11
  0.50742156E+01  0.50453600E-11
  0.52792599E+01  0.50399842E-11
  0.54925897E+01  0.50344849E-11
  0.57145400E+01  0.50288598E-11
  0.59454591E+01  0.50231063E-11
  0.61857095E+01  0.50172210E-11
  0.64356681E+01  0.50111999E-11
  0.66957273E+01  0.50050379E-11
  0.69662953E+01  0.49987290E-11
  0.72477966E+01  0.49922702E-11
  0.75406732E+01  0.49856627E-11
  0.78453846E+01  0.49789087E-11
  0.81624091E+01  0.49720108E-11
  0.84922443E+01  0.49649726E-11
  0.88354078E+01  0.49577981E-11
  0.91924382E+01  0.49504921E-11
  0.95638959E+01  0.49430604E-11
  0.99503638E+01  0.49355094E-11
  0.10352449E+02  0.49278467E-11
  0.10770781E+02  0.49200807E-11
  0.11206018E+02  0.49122165E-11
  0.11658843E+02  0.49042493E-11
  0.12129965E+02  0.48961707E-11
  0.12620126E+02  0.48879688E-11
  0.13130093E+02  0.48796275E-11
  0.13660667E+02  0.48711254E-11
  0.14212682E+02  0.48624356E-11
  0.14787003E+02  0.48535391E-11
  0.15384532E+02  0.48444348E-11
  0.16006206E+02  0.48351232E-11
  0.16653001E+02  0.48256055E-11
  0.17325933E+02  0.48158829E-11
  0.18026058E+02  0.48059569E-11
  0.18754474E+02  0.47958296E-11
  0.19512324E+02  0.47855025E-11
  0.20300798E+02  0.47749710E-11
  0.21121134E+02  0.47642220E-11
  0.21974619E+02  0.47532386E-11
  0.22862593E+02  0.47419992E-11
  0.23786448E+02  0.47304767E-11
  0.24747636E+02  0.47186376E-11
  0.25747664E+02  0.47064480E-11
  0.26788103E+02  0.46938901E-11
  0.27870585E+02  0.46809485E-11
  0.28996808E+02  0.46676055E-11
  0.30168542E+02  0.46538410E-11
  0.31387624E+02  0.46396332E-11
  0.32655968E+02  0.46249626E-11
  0.33975564E+02  0.46098089E-11
  0.35348484E+02  0.45941493E-11
  0.36776883E+02  0.45779583E-11
  0.38263002E+02  0.45612072E-11
  0.39809173E+02  0.45438699E-11
  0.41417824E+02  0.45259285E-11
  0.43091479E+02  0.45073658E-11
  0.44832764E+02  0.44881647E-11
  0.46644414E+02  0.44683102E-11
  0.48529270E+02  0.44477900E-11
  0.50490292E+02  0.44265931E-11
  0.52530556E+02  0.44047099E-11
  0.54653266E+02  0.43821300E-11
  0.56861752E+02  0.43588292E-11
  0.59159481E+02  0.43347760E-11
  0.61550060E+02  0.43099350E-11
  0.64037239E+02  0.42842809E-11
  0.66624923E+02  0.42578226E-11
  0.69317172E+02  0.42305810E-11
  0.72118213E+02  0.42025837E-11
  0.75032441E+02  0.41738257E-11
  0.78064431E+02  0.41442733E-11
  0.81218940E+02  0.41138864E-11
  0.84500920E+02  0.40826267E-11
  0.87915522E+02  0.40505126E-11
  0.91468104E+02  0.40175977E-11
  0.95164243E+02  0.39839221E-11
  0.99009740E+02  0.39494833E-11
  0.10301063E+03  0.39142727E-11
  0.10717319E+03  0.38782842E-11
  0.11150396E+03  0.38415303E-11
  0.11600973E+03  0.38040320E-11
  0.12069757E+03  0.37658054E-11
  0.12557484E+03  0.37268573E-11
  0.13064920E+03  0.36871952E-11
  0.13592861E+03  0.36468425E-11
  0.14142136E+03  0.36058372E-11
  0.14713606E+03  0.35642175E-11
  0.15308169E+03  0.35219843E-11
  0.15926757E+03  0.34791183E-11
  0.16570342E+03  0.34356190E-11
  0.17239934E+03  0.33914909E-11
  0.17936583E+03  0.33467336E-11
  0.18661383E+03  0.33013401E-11
  0.19415472E+03  0.32553158E-11
  0.20200033E+03  0.32086841E-11
  0.21016297E+03  0.31614608E-11
  0.21865546E+03  0.31136363E-11
  0.22749111E+03  0.30651785E-11
  0.23668381E+03  0.30160009E-11
  0.24624798E+03  0.29660665E-11
  0.25619863E+03  0.29154927E-11
  0.26655137E+03  0.28643321E-11
  0.27732246E+03  0.28124002E-11
  0.28852879E+03  0.27596946E-11
  0.30018797E+03  0.27063582E-11
  0.31231828E+03  0.26523577E-11
  0.32493876E+03  0.25975837E-11
  0.33806922E+03  0.25421016E-11
  0.35173028E+03  0.24859896E-11
  0.36594337E+03  0.24292852E-11
  0.38073079E+03  0.23719836E-11
  0.39611576E+03  0.23141016E-11
  0.41212242E+03  0.22557071E-11
  0.42877589E+03  0.21968729E-11
  0.44610232E+03  0.21376662E-11
  0.46412888E+03  0.20781397E-11
  0.48288389E+03  0.20183276E-11
  0.50239677E+03  0.19583499E-11
  0.52269814E+03  0.18983274E-11
  0.54381988E+03  0.18382941E-11
  0.56579512E+03  0.17783724E-11
  0.58865836E+03  0.17185119E-11
  0.61244548E+03  0.16588793E-11
  0.63719382E+03  0.15997114E-11
  0.66294222E+03  0.15409223E-11
  0.68973108E+03  0.14826353E-11
  0.71760246E+03  0.14247968E-11
  0.74660009E+03  0.13676833E-11
  0.77676949E+03  0.13113097E-11
  0.80815800E+03  0.12557149E-11
  0.84081490E+03  0.12009487E-11
  0.87479142E+03  0.11471121E-11
  0.91014091E+03  0.10942820E-11
  0.94691884E+03  0.10425023E-11
  0.98518293E+03  0.99183601E-12
  0.10249932E+04  0.94233353E-12
  0.10664122E+04  0.89404962E-12
  0.11095049E+04  0.84704086E-12
  0.11543390E+04  0.80135357E-12
  0.12009847E+04  0.75703107E-12
  0.12495154E+04  0.71410930E-12
  0.13000071E+04  0.67263595E-12
  0.13525391E+04  0.63260383E-12
  0.14071939E+04  0.59405098E-12
  0.14640573E+04  0.55699640E-12
  0.15232185E+04  0.52144505E-12
  0.15847703E+04  0.48744584E-12
  0.16488093E+04  0.45490913E-12
  0.17154361E+04  0.42388473E-12
  0.17847553E+04  0.39434872E-12
  0.18568755E+04  0.36628934E-12
  0.19319101E+04  0.33970918E-12
  0.20099768E+04  0.31452987E-12
  0.20911980E+04  0.29074993E-12
  0.21757013E+04  0.26833543E-12
  0.22636193E+04  0.24725181E-12
  0.23550900E+04  0.22746598E-12
  0.24502570E+04  0.20893092E-12
  0.25492695E+04  0.19158953E-12
  0.26522831E+04  0.17540569E-12
  0.27594593E+04  0.16033247E-12
  0.28709664E+04  0.14632178E-12
  0.29869795E+04  0.13333340E-12
  0.31076805E+04  0.12129906E-12
  0.32332589E+04  0.11017717E-12
  0.33639118E+04  0.99918871E-13
  0.34998442E+04  0.90475120E-13
  0.36412696E+04  0.81796749E-13
  0.37884098E+04  0.73841873E-13
  0.39414959E+04  0.66560491E-13
  0.41007680E+04  0.59903868E-13
  0.42664761E+04  0.53833484E-13
  0.44388803E+04  0.48306545E-13
  0.46182512E+04  0.43283818E-13
  0.48048704E+04  0.38728687E-13
  0.49990306E+04  0.34602783E-13
  0.52010367E+04  0.30872842E-13
  0.54112056E+04  0.27506448E-13
  0.56298673E+04  0.24473483E-13
  0.58573648E+04  0.21745226E-13
  0.60940554E+04  0.19295183E-13
  0.63403103E+04  0.17098640E-13
  0.65965162E+04  0.15132552E-13
  0.68630752E+04  0.13375362E-13
  0.71404055E+04  0.11807223E-13
  0.74289425E+04  0.10409965E-13
  0.77291390E+04  0.91667061E-14
  0.80414661E+04  0.80619099E-14
  0.83664141E+04  0.70822694E-14
  0.87044929E+04  0.62144168E-14
  0.90562332E+04  0.54466651E-14
  0.94221869E+04  0.47684095E-14
  0.98029285E+04  0.41700020E-14
  0.10199056E+05  0.36424359E-14
  0.10611190E+05  0.31785488E-14
  0.11039978E+05  0.27707848E-14
  0.11486093E+05  0.24129388E-14
  0.11950235E+05  0.20991493E-14
  0.12433132E+05  0.18244132E-14
  0.12935543E+05  0.15840682E-14
  0.13458256E+05  0.13740274E-14
  0.14002092E+05  0.11907972E-14
  0.14567903E+05  0.10310524E-14
  0.15156578E+05  0.89195848E-15
  0.15769041E+05  0.77096299E-15
  0.16406253E+05  0.66579327E-15
  0.17069214E+05  0.57448403E-15
  0.17758964E+05  0.49526147E-15
  0.18476587E+05  0.42663817E-15
  0.19223208E+05  0.36721567E-15
  0.20000000E+05  0.31582346E-15
  Principal QN n  Azimuthal QN l
               2               0
 Electron Energy Probability dst
  0.10000000E+01  0.21579171E-09
  0.10404090E+01  0.21566396E-09
  0.10824510E+01  0.21553058E-09
  0.11261918E+01  0.21539139E-09
  0.11717001E+01  0.21524623E-09
  0.12190474E+01  0.21509495E-09
  0.12683080E+01  0.21493743E-09
  0.13195591E+01  0.21477354E-09
  0.13728812E+01  0.21460320E-09
  0.14283580E+01  0.21442637E-09
  0.14860766E+01  0.21424303E-09
  0.15461276E+01  0.21405321E-09
  0.16086051E+01  0.21385701E-09
  0.16736073E+01  0.21365444E-09
  0.17412362E+01  0.21344523E-09
  0.18115979E+01  0.21322903E-09
  0.18848028E+01  0.21300546E-09
  0.19609659E+01  0.21277407E-09
  0.20402067E+01  0.21253436E-09
  0.21226495E+01  0.21228576E-09
  0.22084237E+01  0.21202760E-09
  0.22976640E+01  0.21175915E-09
  0.23905104E+01  0.21147951E-09
  0.24871087E+01  0.21118772E-09
  0.25876104E+01  0.21088300E-09
  0.26921732E+01  0.21056504E-09
  0.28009614E+01  0.21023354E-09
  0.29141456E+01  0.20988832E-09
  0.30319034E+01  0.20952921E-09
  0.31544197E+01  0.20915615E-09
  0.32818868E+01  0.20876918E-09
  0.34145047E+01  0.20836846E-09
  0.35524816E+01  0.20795429E-09
  0.36960340E+01  0.20752706E-09
  0.38453872E+01  0.20708664E-09
  0.40007757E+01  0.20663264E-09
  0.41624432E+01  0.20616464E-09
  0.43306436E+01  0.20568215E-09
  0.45056407E+01  0.20518468E-09
  0.46877094E+01  0.20467166E-09
  0.48771352E+01  0.20414247E-09
  0.50742156E+01  0.20359641E-09
  0.52792599E+01  0.20303272E-09
  0.54925897E+01  0.20245051E-09
  0.57145400E+01  0.20184894E-09
  0.59454591E+01  0.20122747E-09
  0.61857095E+01  0.20058563E-09
  0.64356681E+01  0.19992296E-09
  0.66957273E+01  0.19923900E-09
  0.69662953E+01  0.19853331E-09
  0.72477966E+01  0.19780545E-09
  0.75406732E+01  0.19705502E-09
  0.78453846E+01  0.19628165E-09
  0.81624091E+01  0.19548499E-09
  0.84922443E+01  0.19466471E-09
  0.88354078E+01  0.19382053E-09
  0.91924382E+01  0.19295210E-09
  0.95638959E+01  0.19205894E-09
  0.99503638E+01  0.19114055E-09
  0.10352449E+02  0.19019642E-09
  0.10770781E+02  0.18922600E-09
  0.11206018E+02  0.18822864E-09
  0.11658843E+02  0.18720354E-09
  0.12129965E+02  0.18614976E-09
  0.12620126E+02  0.18506626E-09
  0.13130093E+02  0.18395182E-09
  0.13660667E+02  0.18280506E-09
  0.14212682E+02  0.18162445E-09
  0.14787003E+02  0.18040898E-09
  0.15384532E+02  0.17915786E-09
  0.16006206E+02  0.17787029E-09
  0.16653001E+02  0.17654543E-09
  0.17325933E+02  0.17518279E-09
  0.18026058E+02  0.17378230E-09
  0.18754474E+02  0.17234403E-09
  0.19512324E+02  0.17086800E-09
  0.20300798E+02  0.16935309E-09
  0.21121134E+02  0.16779755E-09
  0.21974619E+02  0.16619934E-09
  0.22862593E+02  0.16455686E-09
  0.23786448E+02  0.16286952E-09
  0.24747636E+02  0.16113687E-09
  0.25747664E+02  0.15935852E-09
  0.26788103E+02  0.15753403E-09
  0.27870585E+02  0.15566260E-09
  0.28996808E+02  0.15374320E-09
  0.30168542E+02  0.15177472E-09
  0.31387624E+02  0.14975669E-09
  0.32655968E+02  0.14768929E-09
  0.33975564E+02  0.14557281E-09
  0.35348484E+02  0.14340755E-09
  0.36776883E+02  0.14119380E-09
  0.38263002E+02  0.13893202E-09
  0.39809173E+02  0.13662276E-09
  0.41417824E+02  0.13426673E-09
  0.43091479E+02  0.13186469E-09
  0.44832764E+02  0.12941736E-09
  0.46644414E+02  0.12692538E-09
  0.48529270E+02  0.12438997E-09
  0.50490292E+02  0.12181431E-09
  0.52530556E+02  0.11920209E-09
  0.54653266E+02  0.11655470E-09
  0.56861752E+02  0.11387259E-09
  0.59159481E+02  0.11115824E-09
  0.61550060E+02  0.10841562E-09
  0.64037239E+02  0.10564862E-09
  0.66624923E+02  0.10285892E-09
  0.69317172E+02  0.10004766E-09
  0.72118213E+02  0.97220498E-10
  0.75032441E+02  0.94385636E-10
  0.78064431E+02  0.91544673E-10
  0.81218940E+02  0.88697237E-10
  0.84500920E+02  0.85848334E-10
  0.87915522E+02  0.83004373E-10
  0.91468104E+02  0.80170270E-10
  0.95164243E+02  0.77350042E-10
  0.99009740E+02  0.74547688E-10
  0.10301063E+03  0.71767201E-10
  0.10717319E+03  0.69012700E-10
  0.11150396E+03  0.66288249E-10
  0.11600973E+03  0.63597764E-10
  0.12069757E+03  0.60946152E-10
  0.12557484E+03  0.58338353E-10
  0.13064920E+03  0.55777199E-10
  0.13592861E+03  0.53264514E-10
  0.14142136E+03  0.50802825E-10
  0.14713606E+03  0.48396979E-10
  0.15308169E+03  0.46050383E-10
  0.15926757E+03  0.43764637E-10
  0.16570342E+03  0.41541742E-10
  0.17239934E+03  0.39383628E-10
  0.17936583E+03  0.37291927E-10
  0.18661383E+03  0.35267489E-10
  0.19415472E+03  0.33309915E-10
  0.20200033E+03  0.31424890E-10
  0.21016297E+03  0.29610503E-10
  0.21865546E+03  0.27861209E-10
  0.22749111E+03  0.26186645E-10
  0.23668381E+03  0.24580089E-10
  0.24624798E+03  0.23041212E-10
  0.25619863E+03  0.21570955E-10
  0.26655137E+03  0.20170414E-10
  0.27732246E+03  0.18837175E-10
  0.28852879E+03  0.17567137E-10
  0.30018797E+03  0.16361367E-10
  0.31231828E+03  0.15219392E-10
  0.32493876E+03  0.14139540E-10
  0.33806922E+03  0.13117606E-10
  0.35173028E+03  0.12153557E-10
  0.36594337E+03  0.11246325E-10
  0.38073079E+03  0.10393456E-10
  0.39611576E+03  0.95919204E-11
  0.41212242E+03  0.88408661E-11
  0.42877589E+03  0.81386483E-11
  0.44610232E+03  0.74821361E-11
  0.46412888E+03  0.68699251E-11
  0.48288389E+03  0.62997215E-11
  0.50239677E+03  0.57697841E-11
  0.52269814E+03  0.52779511E-11
  0.54381988E+03  0.48221012E-11
  0.56579512E+03  0.44003098E-11
  0.58865836E+03  0.40105349E-11
  0.61244548E+03  0.36509464E-11
  0.63719382E+03  0.33199194E-11
  0.66294222E+03  0.30153478E-11
  0.68973108E+03  0.27356318E-11
  0.71760246E+03  0.24786430E-11
  0.74660009E+03  0.22436332E-11
  0.77676949E+03  0.20285904E-11
  0.80815800E+03  0.18321173E-11
  0.84081490E+03  0.16526454E-11
  0.87479142E+03  0.14891463E-11
  0.91014091E+03  0.13403557E-11
  0.94691884E+03  0.12051933E-11
  0.98518293E+03  0.10824539E-11
  0.10249932E+04  0.97101663E-12
  0.10664122E+04  0.87013240E-12
  0.11095049E+04  0.77890109E-12
  0.11543390E+04  0.69656349E-12
  0.12009847E+04  0.62221671E-12
  0.12495154E+04  0.55521314E-12
  0.13000071E+04  0.49484337E-12
  0.13525391E+04  0.44059365E-12
  0.14071939E+04  0.39190455E-12
  0.14640573E+04  0.34826961E-12
  0.15232185E+04  0.30914544E-12
  0.15847703E+04  0.27415261E-12
  0.16488093E+04  0.24289901E-12
  0.17154361E+04  0.21501306E-12
  0.17847553E+04  0.19014435E-12
  0.18568755E+04  0.16799318E-12
  0.19319101E+04  0.14829240E-12
  0.20099768E+04  0.13078335E-12
  0.20911980E+04  0.11524456E-12
  0.21757013E+04  0.10146625E-12
  0.22636193E+04  0.89255956E-13
  0.23550900E+04  0.78452829E-13
  0.24502570E+04  0.68904812E-13
  0.25492695E+04  0.60468854E-13
  0.26522831E+04  0.53024239E-13
  0.27594593E+04  0.46461243E-13
  0.28709664E+04  0.40679835E-13
  0.29869795E+04  0.35592004E-13
  0.31076805E+04  0.31117834E-13
  0.32332589E+04  0.27185659E-13
  0.33639118E+04  0.23732323E-13
  0.34998442E+04  0.20702055E-13
  0.36412696E+04  0.18047279E-13
  0.37884098E+04  0.15720087E-13
  0.39414959E+04  0.13684299E-13
  0.41007680E+04  0.11906731E-13
  0.42664761E+04  0.10350687E-13
  0.44388803E+04  0.89919430E-14
  0.46182512E+04  0.78075111E-14
  0.48048704E+04  0.67731183E-14
  0.49990306E+04  0.58726801E-14
  0.52010367E+04  0.50894947E-14
  0.54112056E+04  0.44082158E-14
  0.56298673E+04  0.38162181E-14
  0.58573648E+04  0.32990196E-14
  0.60940554E+04  0.28524589E-14
  0.63403103E+04  0.24650967E-14
  0.65965162E+04  0.21279987E-14
  0.68630752E+04  0.18352839E-14
  0.71404055E+04  0.15830704E-14
  0.74289425E+04  0.13646193E-14
  0.77291390E+04  0.11753982E-14
  0.80414661E+04  0.10115619E-14
  0.83664141E+04  0.87074428E-15
  0.87044929E+04  0.74852258E-15
  0.90562332E+04  0.64315152E-15
  0.94221869E+04  0.55243483E-15
  0.98029285E+04  0.47408617E-15
  0.10199056E+05  0.40681815E-15
  0.10611190E+05  0.34888664E-15
  0.11039978E+05  0.29892534E-15
  0.11486093E+05  0.25590780E-15
  0.11950235E+05  0.21931377E-15
  0.12433132E+05  0.18755825E-15
  0.12935543E+05  0.16053570E-15
  0.13458256E+05  0.13720786E-15
  0.14002092E+05  0.11726765E-15
  0.14567903E+05  0.10017196E-15
  0.15156578E+05  0.85475801E-16
  0.15769041E+05  0.72899884E-16
  0.16406253E+05  0.62220316E-16
  0.17069214E+05  0.53003319E-16
  0.17758964E+05  0.45167597E-16
  0.18476587E+05  0.38440618E-16
  0.19223208E+05  0.32754013E-16
  0.20000000E+05  0.27848081E-16
  Principal QN n  Azimuthal QN l
               2               1
 Electron Energy Probability dst
  0.10000000E+01  0.18663609E-08
  0.10404090E+01  0.18799761E-08
  0.10824510E+01  0.18940315E-08
  0.11261918E+01  0.19085354E-08
  0.11717001E+01  0.19234956E-08
  0.12190474E+01  0.19389190E-08
  0.12683080E+01  0.19548123E-08
  0.13195591E+01  0.19711809E-08
  0.13728812E+01  0.19880295E-08
  0.14283580E+01  0.20053616E-08
  0.14860766E+01  0.20231793E-08
  0.15461276E+01  0.20414834E-08
  0.16086051E+01  0.20602730E-08
  0.16736073E+01  0.20795464E-08
  0.17412362E+01  0.20993026E-08
  0.18115979E+01  0.21195397E-08
  0.18848028E+01  0.21402541E-08
  0.19609659E+01  0.21614406E-08
  0.20402067E+01  0.21830923E-08
  0.21226495E+01  0.22052003E-08
  0.22084237E+01  0.22277538E-08
  0.22976640E+01  0.22507395E-08
  0.23905104E+01  0.22741421E-08
  0.24871087E+01  0.22979434E-08
  0.25876104E+01  0.23221215E-08
  0.26921732E+01  0.23466496E-08
  0.28009614E+01  0.23714968E-08
  0.29141456E+01  0.23966285E-08
  0.30319034E+01  0.24220055E-08
  0.31544197E+01  0.24475841E-08
  0.32818868E+01  0.24733154E-08
  0.34145047E+01  0.24991455E-08
  0.35524816E+01  0.25250146E-08
  0.36960340E+01  0.25508586E-08
  0.38453872E+01  0.25766163E-08
  0.40007757E+01  0.26022268E-08
  0.41624432E+01  0.26276267E-08
  0.43306436E+01  0.26527504E-08
  0.45056407E+01  0.26775307E-08
  0.46877094E+01  0.27018996E-08
  0.48771352E+01  0.27257890E-08
  0.50742156E+01  0.27491322E-08
  0.52792599E+01  0.27718651E-08
  0.54925897E+01  0.27939278E-08
  0.57145400E+01  0.28152584E-08
  0.59454591E+01  0.28357740E-08
  0.61857095E+01  0.28553893E-08
  0.64356681E+01  0.28740216E-08
  0.66957273E+01  0.28915938E-08
  0.69662953E+01  0.29080358E-08
  0.72477966E+01  0.29232843E-08
  0.75406732E+01  0.29372647E-08
  0.78453846E+01  0.29499047E-08
  0.81624091E+01  0.29611439E-08
  0.84922443E+01  0.29709382E-08
  0.88354078E+01  0.29792634E-08
  0.91924382E+01  0.29860789E-08
  0.95638959E+01  0.29913073E-08
  0.99503638E+01  0.29948793E-08
  0.10352449E+02  0.29967413E-08
  0.10770781E+02  0.29968594E-08
  0.11206018E+02  0.29952004E-08
  0.11658843E+02  0.29916990E-08
  0.12129965E+02  0.29862991E-08
  0.12620126E+02  0.29789647E-08
  0.13130093E+02  0.29696850E-08
  0.13660667E+02  0.29584807E-08
  0.14212682E+02  0.29453960E-08
  0.14787003E+02  0.29304063E-08
  0.15384532E+02  0.29134605E-08
  0.16006206E+02  0.28945247E-08
  0.16653001E+02  0.28735861E-08
  0.17325933E+02  0.28506374E-08
  0.18026058E+02  0.28256795E-08
  0.18754474E+02  0.27987421E-08
  0.19512324E+02  0.27698750E-08
  0.20300798E+02  0.27390758E-08
  0.21121134E+02  0.27063335E-08
  0.21974619E+02  0.26716583E-08
  0.22862593E+02  0.26350667E-08
  0.23786448E+02  0.25965720E-08
  0.24747636E+02  0.25562095E-08
  0.25747664E+02  0.25140438E-08
  0.26788103E+02  0.24701613E-08
  0.27870585E+02  0.24246049E-08
  0.28996808E+02  0.23774116E-08
  0.30168542E+02  0.23286403E-08
  0.31387624E+02  0.22783662E-08
  0.32655968E+02  0.22266860E-08
  0.33975564E+02  0.21737183E-08
  0.35348484E+02  0.21195532E-08
  0.36776883E+02  0.20642800E-08
  0.38263002E+02  0.20080031E-08
  0.39809173E+02  0.19508315E-08
  0.41417824E+02  0.18928945E-08
  0.43091479E+02  0.18343408E-08
  0.44832764E+02  0.17752996E-08
  0.46644414E+02  0.17158946E-08
  0.48529270E+02  0.16562594E-08
  0.50490292E+02  0.15965254E-08
  0.52530556E+02  0.15368309E-08
  0.54653266E+02  0.14773152E-08
  0.56861752E+02  0.14181207E-08
  0.59159481E+02  0.13593779E-08
  0.61550060E+02  0.13012070E-08
  0.64037239E+02  0.12437309E-08
  0.66624923E+02  0.11870919E-08
  0.69317172E+02  0.11314312E-08
  0.72118213E+02  0.10768259E-08
  0.75032441E+02  0.10233114E-08
  0.78064431E+02  0.97101253E-09
  0.81218940E+02  0.92007314E-09
  0.84500920E+02  0.87055947E-09
  0.87915522E+02  0.82249956E-09
  0.91468104E+02  0.77594225E-09
  0.95164243E+02  0.73093491E-09
  0.99009740E+02  0.68753734E-09
  0.10301063E+03  0.64579076E-09
  0.10717319E+03  0.60568384E-09
  0.11150396E+03  0.56722735E-09
  0.11600973E+03  0.53044232E-09
  0.12069757E+03  0.49532900E-09
  0.12557484E+03  0.46186209E-09
  0.13064920E+03  0.43001976E-09
  0.13592861E+03  0.39978628E-09
  0.14142136E+03  0.37114034E-09
  0.14713606E+03  0.34403354E-09
  0.15308169E+03  0.31842841E-09
  0.15926757E+03  0.29429481E-09
  0.16570342E+03  0.27158400E-09
  0.17239934E+03  0.25023947E-09
  0.17936583E+03  0.23021829E-09
  0.18661383E+03  0.21148161E-09
  0.19415472E+03  0.19396053E-09
  0.20200033E+03  0.17760800E-09
  0.21016297E+03  0.16238445E-09
  0.21865546E+03  0.14822501E-09
  0.22749111E+03  0.13507903E-09
  0.23668381E+03  0.12290081E-09
  0.24624798E+03  0.11163841E-09
  0.25619863E+03  0.10124128E-09
  0.26655137E+03  0.91660021E-10
  0.27732246E+03  0.82847793E-10
  0.28852879E+03  0.74759814E-10
  0.30018797E+03  0.67352071E-10
  0.31231828E+03  0.60576704E-10
  0.32493876E+03  0.54394618E-10
  0.33806922E+03  0.48765031E-10
  0.35173028E+03  0.43649106E-10
  0.36594337E+03  0.39008497E-10
  0.38073079E+03  0.34807076E-10
  0.39611576E+03  0.31011974E-10
  0.41212242E+03  0.27589337E-10
  0.42877589E+03  0.24508945E-10
  0.44610232E+03  0.21741496E-10
  0.46412888E+03  0.19259567E-10
  0.48288389E+03  0.17037944E-10
  0.50239677E+03  0.15052541E-10
  0.52269814E+03  0.13280629E-10
  0.54381988E+03  0.11701827E-10
  0.56579512E+03  0.10298170E-10
  0.58865836E+03  0.90511412E-11
  0.61244548E+03  0.79449028E-11
  0.63719382E+03  0.69651088E-11
  0.66294222E+03  0.60982860E-11
  0.68973108E+03  0.53333165E-11
  0.71760246E+03  0.46581355E-11
  0.74660009E+03  0.40633331E-11
  0.77676949E+03  0.35399036E-11
  0.80815800E+03  0.30802610E-11
  0.84081490E+03  0.26768172E-11
  0.87479142E+03  0.23238288E-11
  0.91014091E+03  0.20146112E-11
  0.94691884E+03  0.17443589E-11
  0.98518293E+03  0.15086647E-11
  0.10249932E+04  0.13032176E-11
  0.10664122E+04  0.11246113E-11
  0.11095049E+04  0.96914806E-12
  0.11543390E+04  0.83430973E-12
  0.12009847E+04  0.71733322E-12
  0.12495154E+04  0.61616454E-12
  0.13000071E+04  0.52861259E-12
  0.13525391E+04  0.45305337E-12
  0.14071939E+04  0.38783335E-12
  0.14640573E+04  0.33169773E-12
  0.15232185E+04  0.28338324E-12
  0.15847703E+04  0.24189119E-12
  0.16488093E+04  0.20624781E-12
  0.17154361E+04  0.17568878E-12
  0.17847553E+04  0.14951330E-12
  0.18568755E+04  0.12711941E-12
  0.19319101E+04  0.10799202E-12
  0.20099768E+04  0.91657217E-13
  0.20911980E+04  0.77726609E-13
  0.21757013E+04  0.65855158E-13
  0.22636193E+04  0.55746936E-13
  0.23550900E+04  0.47151152E-13
  0.24502570E+04  0.39844547E-13
  0.25492695E+04  0.33637899E-13
  0.26522831E+04  0.28379477E-13
  0.27594593E+04  0.23927451E-13
  0.28709664E+04  0.20153493E-13
  0.29869795E+04  0.16962566E-13
  0.31076805E+04  0.14262908E-13
  0.32332589E+04  0.11979962E-13
  0.33639118E+04  0.10057669E-13
  0.34998442E+04  0.84395800E-14
  0.36412696E+04  0.70747372E-14
  0.37884098E+04  0.59232938E-14
  0.39414959E+04  0.49556573E-14
  0.41007680E+04  0.41445036E-14
  0.42664761E+04  0.34626768E-14
  0.44388803E+04  0.28906357E-14
  0.46182512E+04  0.24127723E-14
  0.48048704E+04  0.20109485E-14
  0.49990306E+04  0.16760304E-14
  0.52010367E+04  0.13948885E-14
  0.54112056E+04  0.11602874E-14
  0.56298673E+04  0.96466003E-15
  0.58573648E+04  0.80232957E-15
  0.60940554E+04  0.66605025E-15
  0.63403103E+04  0.55225377E-15
  0.65965162E+04  0.45750230E-15
  0.68630752E+04  0.37891088E-15
  0.71404055E+04  0.31387759E-15
  0.74289425E+04  0.25973795E-15
  0.77291390E+04  0.21487946E-15
  0.80414661E+04  0.17736943E-15
  0.83664141E+04  0.14659689E-15
  0.87044929E+04  0.12090574E-15
  0.90562332E+04  0.99582921E-16
  0.94221869E+04  0.82159695E-16
  0.98029285E+04  0.67630384E-16
  0.10199056E+05  0.55706691E-16
  0.10611190E+05  0.45812428E-16
  0.11039978E+05  0.37651772E-16
  0.11486093E+05  0.30933141E-16
  0.11950235E+05  0.25421906E-16
  0.12433132E+05  0.21000945E-16
  0.12935543E+05  0.17135043E-16
  0.13458256E+05  0.14127374E-16
  0.14002092E+05  0.11505801E-16
  0.14567903E+05  0.94971809E-17
  0.15156578E+05  0.77437775E-17
  0.15769041E+05  0.63633382E-17
  0.16406253E+05  0.52410476E-17
  0.17069214E+05  0.42737476E-17
  0.17758964E+05  0.34753408E-17
  0.18476587E+05  0.28639455E-17
  0.19223208E+05  0.23653188E-17
  0.20000000E+05  0.19153573E-17
  Principal QN n  Azimuthal QN l
               3               0
 Electron Energy Probability dst
  0.10000000E+01  0.45674172E-11
  0.10404090E+01  0.60654172E-11
  0.10824510E+01  0.78748209E-11
  0.11261918E+01  0.10017196E-10
  0.11717001E+01  0.12514245E-10
  0.12190474E+01  0.15387919E-10
  0.12683080E+01  0.18662366E-10
  0.13195591E+01  0.22362794E-10
  0.13728812E+01  0.26514355E-10
  0.14283580E+01  0.31141813E-10
  0.14860766E+01  0.36269163E-10
  0.15461276E+01  0.41919162E-10
  0.16086051E+01  0.48114567E-10
  0.16736073E+01  0.54880665E-10
  0.17412362E+01  0.62241836E-10
  0.18115979E+01  0.70220393E-10
  0.18848028E+01  0.78836688E-10
  0.19609659E+01  0.88111602E-10
  0.20402067E+01  0.98063729E-10
  0.21226495E+01  0.10870755E-09
  0.22084237E+01  0.12005568E-09
  0.22976640E+01  0.13212136E-09
  0.23905104E+01  0.14491297E-09
  0.24871087E+01  0.15843329E-09
  0.25876104E+01  0.17268675E-09
  0.26921732E+01  0.18767578E-09
  0.28009614E+01  0.20339535E-09
  0.29141456E+01  0.21983138E-09
  0.30319034E+01  0.23696584E-09
  0.31544197E+01  0.25478430E-09
  0.32818868E+01  0.27326434E-09
  0.34145047E+01  0.29237231E-09
  0.35524816E+01  0.31206462E-09
  0.36960340E+01  0.33230437E-09
  0.38453872E+01  0.35305082E-09
  0.40007757E+01  0.37425107E-09
  0.41624432E+01  0.39584072E-09
  0.43306436E+01  0.41775776E-09
  0.45056407E+01  0.43993377E-09
  0.46877094E+01  0.46228623E-09
  0.48771352E+01  0.48472541E-09
  0.50742156E+01  0.50717145E-09
  0.52792599E+01  0.52953713E-09
  0.54925897E+01  0.55172415E-09
  0.57145400E+01  0.57363829E-09
  0.59454591E+01  0.59518695E-09
  0.61857095E+01  0.61626935E-09
  0.64356681E+01  0.63678253E-09
  0.66957273E+01  0.65662487E-09
  0.69662953E+01  0.67568974E-09
  0.72477966E+01  0.69387012E-09
  0.75406732E+01  0.71106285E-09
  0.78453846E+01  0.72716879E-09
  0.81624091E+01  0.74210426E-09
  0.84922443E+01  0.75579124E-09
  0.88354078E+01  0.76815285E-09
  0.91924382E+01  0.77911630E-09
  0.95638959E+01  0.78861455E-09
  0.99503638E+01  0.79659136E-09
  0.10352449E+02  0.80299945E-09
  0.10770781E+02  0.80780916E-09
  0.11206018E+02  0.81099716E-09
  0.11658843E+02  0.81255508E-09
  0.12129965E+02  0.81247732E-09
  0.12620126E+02  0.81074796E-09
  0.13130093E+02  0.80737241E-09
  0.13660667E+02  0.80238006E-09
  0.14212682E+02  0.79582380E-09
  0.14787003E+02  0.78774300E-09
  0.15384532E+02  0.77819239E-09
  0.16006206E+02  0.76723256E-09
  0.16653001E+02  0.75494169E-09
  0.17325933E+02  0.74138737E-09
  0.18026058E+02  0.72666000E-09
  0.18754474E+02  0.71086739E-09
  0.19512324E+02  0.69408143E-09
  0.20300798E+02  0.67640596E-09
  0.21121134E+02  0.65794521E-09
  0.21974619E+02  0.63878465E-09
  0.22862593E+02  0.61903040E-09
  0.23786448E+02  0.59880019E-09
  0.24747636E+02  0.57818499E-09
  0.25747664E+02  0.55727448E-09
  0.26788103E+02  0.53616217E-09
  0.27870585E+02  0.51494301E-09
  0.28996808E+02  0.49370494E-09
  0.30168542E+02  0.47252630E-09
  0.31387624E+02  0.45149835E-09
  0.32655968E+02  0.43069006E-09
  0.33975564E+02  0.41014756E-09
  0.35348484E+02  0.38993913E-09
  0.36776883E+02  0.37015451E-09
  0.38263002E+02  0.35082808E-09
  0.39809173E+02  0.33197079E-09
  0.41417824E+02  0.31367251E-09
  0.43091479E+02  0.29592977E-09
  0.44832764E+02  0.27877743E-09
  0.46644414E+02  0.26224876E-09
  0.48529270E+02  0.24634940E-09
  0.50490292E+02  0.23108596E-09
  0.52530556E+02  0.21647413E-09
  0.54653266E+02  0.20253196E-09
  0.56861752E+02  0.18921661E-09
  0.59159481E+02  0.17654838E-09
  0.61550060E+02  0.16455552E-09
  0.64037239E+02  0.15315489E-09
  0.66624923E+02  0.14241442E-09
  0.69317172E+02  0.13223142E-09
  0.72118213E+02  0.12263451E-09
  0.75032441E+02  0.11365226E-09
  0.78064431E+02  0.10516265E-09
  0.81218940E+02  0.97213038E-10
  0.84500920E+02  0.89763331E-10
  0.87915522E+02  0.82800061E-10
  0.91468104E+02  0.76308753E-10
  0.95164243E+02  0.70277180E-10
  0.99009740E+02  0.64679838E-10
  0.10301063E+03  0.59473480E-10
  0.10717319E+03  0.54610486E-10
  0.11150396E+03  0.50084902E-10
  0.11600973E+03  0.45895232E-10
  0.12069757E+03  0.42031209E-10
  0.12557484E+03  0.38471777E-10
  0.13064920E+03  0.35182909E-10
  0.13592861E+03  0.32134916E-10
  0.14142136E+03  0.29325087E-10
  0.14713606E+03  0.26749018E-10
  0.15308169E+03  0.24395440E-10
  0.15926757E+03  0.22244692E-10
  0.16570342E+03  0.20267320E-10
  0.17239934E+03  0.18441137E-10
  0.17936583E+03  0.16763721E-10
  0.18661383E+03  0.15230771E-10
  0.19415472E+03  0.13833345E-10
  0.20200033E+03  0.12556850E-10
  0.21016297E+03  0.11385448E-10
  0.21865546E+03  0.10314984E-10
  0.22749111E+03  0.93415654E-11
  0.23668381E+03  0.84579379E-11
  0.24624798E+03  0.76528404E-11
  0.25619863E+03  0.69165148E-11
  0.26655137E+03  0.62464323E-11
  0.27732246E+03  0.56389811E-11
  0.28852879E+03  0.50880925E-11
  0.30018797E+03  0.45861999E-11
  0.31231828E+03  0.41302679E-11
  0.32493876E+03  0.37178822E-11
  0.33806922E+03  0.33449511E-11
  0.35173028E+03  0.30062591E-11
  0.36594337E+03  0.26994924E-11
  0.38073079E+03  0.24227558E-11
  0.39611576E+03  0.21729437E-11
  0.41212242E+03  0.19467974E-11
  0.42877589E+03  0.17429359E-11
  0.44610232E+03  0.15595939E-11
  0.46412888E+03  0.13942439E-11
  0.48288389E+03  0.12453263E-11
  0.50239677E+03  0.11117526E-11
  0.52269814E+03  0.99183479E-12
  0.54381988E+03  0.88414135E-12
  0.56579512E+03  0.78779366E-12
  0.58865836E+03  0.70150053E-12
  0.61244548E+03  0.62412781E-12
  0.63719382E+03  0.55503770E-12
  0.66294222E+03  0.49332501E-12
  0.68973108E+03  0.43822171E-12
  0.71760246E+03  0.38915036E-12
  0.74660009E+03  0.34533940E-12
  0.77676949E+03  0.30629763E-12
  0.80815800E+03  0.27158309E-12
  0.84081490E+03  0.24069524E-12
  0.87479142E+03  0.21327135E-12
  0.91014091E+03  0.18885765E-12
  0.94691884E+03  0.16714148E-12
  0.98518293E+03  0.14784694E-12
  0.10249932E+04  0.13070931E-12
  0.10664122E+04  0.11553094E-12
  0.11095049E+04  0.10208544E-12
  0.11543390E+04  0.90191989E-13
  0.12009847E+04  0.79644950E-13
  0.12495154E+04  0.70295693E-13
  0.13000071E+04  0.61989241E-13
  0.13525391E+04  0.54625867E-13
  0.14071939E+04  0.48106778E-13
  0.14640573E+04  0.42347558E-13
  0.15232185E+04  0.37256562E-13
  0.15847703E+04  0.32756046E-13
  0.16488093E+04  0.28773235E-13
  0.17154361E+04  0.25262896E-13
  0.17847553E+04  0.22171830E-13
  0.18568755E+04  0.19437405E-13
  0.19319101E+04  0.17022153E-13
  0.20099768E+04  0.14899628E-13
  0.20911980E+04  0.13037729E-13
  0.21757013E+04  0.11402484E-13
  0.22636193E+04  0.99621859E-14
  0.23550900E+04  0.86965787E-14
  0.24502570E+04  0.75901827E-14
  0.25492695E+04  0.66262429E-14
  0.26522831E+04  0.57738126E-14
  0.27594593E+04  0.50234321E-14
  0.28709664E+04  0.43779327E-14
  0.29869795E+04  0.38100693E-14
  0.31076805E+04  0.33108059E-14
  0.32332589E+04  0.28781101E-14
  0.33639118E+04  0.25034113E-14
  0.34998442E+04  0.21741183E-14
  0.36412696E+04  0.18862177E-14
  0.37884098E+04  0.16368817E-14
  0.39414959E+04  0.14194206E-14
  0.41007680E+04  0.12290541E-14
  0.42664761E+04  0.10640864E-14
  0.44388803E+04  0.92064853E-15
  0.46182512E+04  0.79794211E-15
  0.48048704E+04  0.68964588E-15
  0.49990306E+04  0.59669251E-15
  0.52010367E+04  0.51437016E-15
  0.54112056E+04  0.44456380E-15
  0.56298673E+04  0.38336798E-15
  0.58573648E+04  0.33080883E-15
  0.60940554E+04  0.28503819E-15
  0.63403103E+04  0.24571158E-15
  0.65965162E+04  0.21160195E-15
  0.68630752E+04  0.18220115E-15
  0.71404055E+04  0.15674493E-15
  0.74289425E+04  0.13465027E-15
  0.77291390E+04  0.11577795E-15
  0.80414661E+04  0.99494756E-16
  0.83664141E+04  0.85423924E-16
  0.87044929E+04  0.73339095E-16
  0.90562332E+04  0.62891299E-16
  0.94221869E+04  0.53913402E-16
  0.98029285E+04  0.46274304E-16
  0.10199056E+05  0.39601490E-16
  0.10611190E+05  0.33854119E-16
  0.11039978E+05  0.29067258E-16
  0.11486093E+05  0.24831263E-16
  0.11950235E+05  0.21203555E-16
  0.12433132E+05  0.18128419E-16
  0.12935543E+05  0.15477764E-16
  0.13458256E+05  0.13214636E-16
  0.14002092E+05  0.11279156E-16
  0.14567903E+05  0.96059454E-17
  0.15156578E+05  0.82101825E-17
  0.15769041E+05  0.69814940E-17
  0.16406253E+05  0.59633732E-17
  0.17069214E+05  0.50714891E-17
  0.17758964E+05  0.43103348E-17
  0.18476587E+05  0.36768732E-17
  0.19223208E+05  0.31247607E-17
  0.20000000E+05  0.26605778E-17
  Principal QN n  Azimuthal QN l
               3               1
 Electron Energy Probability dst
  0.10000000E+01  0.21697785E-06
  0.10404090E+01  0.21245876E-06
  0.10824510E+01  0.20785629E-06
  0.11261918E+01  0.20317323E-06
  0.11717001E+01  0.19841276E-06
  0.12190474E+01  0.19357841E-06
  0.12683080E+01  0.18867403E-06
  0.13195591E+01  0.18370371E-06
  0.13728812E+01  0.17867184E-06
  0.14283580E+01  0.17358310E-06
  0.14860766E+01  0.16844245E-06
  0.15461276E+01  0.16325568E-06
  0.16086051E+01  0.15802914E-06
  0.16736073E+01  0.15276941E-06
  0.17412362E+01  0.14748349E-06
  0.18115979E+01  0.14217962E-06
  0.18848028E+01  0.13686691E-06
  0.19609659E+01  0.13155447E-06
  0.20402067E+01  0.12625054E-06
  0.21226495E+01  0.12096319E-06
  0.22084237E+01  0.11570141E-06
  0.22976640E+01  0.11047465E-06
  0.23905104E+01  0.10529237E-06
  0.24871087E+01  0.10016397E-06
  0.25876104E+01  0.95098221E-07
  0.26921732E+01  0.90104606E-07
  0.28009614E+01  0.85194092E-07
  0.29141456E+01  0.80377075E-07
  0.30319034E+01  0.75663321E-07
  0.31544197E+01  0.71061929E-07
  0.32818868E+01  0.66580435E-07
  0.34145047E+01  0.62226309E-07
  0.35524816E+01  0.58007244E-07
  0.36960340E+01  0.53929122E-07
  0.38453872E+01  0.49998956E-07
  0.40007757E+01  0.46223374E-07
  0.41624432E+01  0.42607385E-07
  0.43306436E+01  0.39155955E-07
  0.45056407E+01  0.35871608E-07
  0.46877094E+01  0.32756946E-07
  0.48771352E+01  0.29813269E-07
  0.50742156E+01  0.27040547E-07
  0.52792599E+01  0.24438770E-07
  0.54925897E+01  0.22005773E-07
  0.57145400E+01  0.19740332E-07
  0.59454591E+01  0.17638945E-07
  0.61857095E+01  0.15698621E-07
  0.64356681E+01  0.13914228E-07
  0.66957273E+01  0.12281078E-07
  0.69662953E+01  0.10792696E-07
  0.72477966E+01  0.94434818E-08
  0.75406732E+01  0.82262789E-08
  0.78453846E+01  0.71340293E-08
  0.81624091E+01  0.61592467E-08
  0.84922443E+01  0.52943147E-08
  0.88354078E+01  0.45314431E-08
  0.91924382E+01  0.38629172E-08
  0.95638959E+01  0.32812656E-08
  0.99503638E+01  0.27786522E-08
  0.10352449E+02  0.23479047E-08
  0.10770781E+02  0.19818622E-08
  0.11206018E+02  0.16736357E-08
  0.11658843E+02  0.14168221E-08
  0.12129965E+02  0.12052414E-08
  0.12620126E+02  0.10331638E-08
  0.13130093E+02  0.89532346E-09
  0.13660667E+02  0.78679486E-09
  0.14212682E+02  0.70305849E-09
  0.14787003E+02  0.64004249E-09
  0.15384532E+02  0.59416654E-09
  0.16006206E+02  0.56220005E-09
  0.16653001E+02  0.54122568E-09
  0.17325933E+02  0.52875121E-09
  0.18026058E+02  0.52266039E-09
  0.18754474E+02  0.52107898E-09
  0.19512324E+02  0.52247244E-09
  0.20300798E+02  0.52556057E-09
  0.21121134E+02  0.52927514E-09
  0.21974619E+02  0.53279634E-09
  0.22862593E+02  0.53549851E-09
  0.23786448E+02  0.53688826E-09
  0.24747636E+02  0.53658522E-09
  0.25747664E+02  0.53445160E-09
  0.26788103E+02  0.53027601E-09
  0.27870585E+02  0.52414376E-09
  0.28996808E+02  0.51597596E-09
  0.30168542E+02  0.50597704E-09
  0.31387624E+02  0.49419957E-09
  0.32655968E+02  0.48082778E-09
  0.33975564E+02  0.46606801E-09
  0.35348484E+02  0.45002549E-09
  0.36776883E+02  0.43289493E-09
  0.38263002E+02  0.41493153E-09
  0.39809173E+02  0.39646556E-09
  0.41417824E+02  0.37776657E-09
  0.43091479E+02  0.35891934E-09
  0.44832764E+02  0.34000258E-09
  0.46644414E+02  0.32110956E-09
  0.48529270E+02  0.30235017E-09
  0.50490292E+02  0.28385323E-09
  0.52530556E+02  0.26576912E-09
  0.54653266E+02  0.24823656E-09
  0.56861752E+02  0.23132016E-09
  0.59159481E+02  0.21506796E-09
  0.61550060E+02  0.19952099E-09
  0.64037239E+02  0.18471087E-09
  0.66624923E+02  0.17065701E-09
  0.69317172E+02  0.15736318E-09
  0.72118213E+02  0.14481367E-09
  0.75032441E+02  0.13297197E-09
  0.78064431E+02  0.12183098E-09
  0.81218940E+02  0.11141350E-09
  0.84500920E+02  0.10173141E-09
  0.87915522E+02  0.92781216E-10
  0.91468104E+02  0.84540333E-10
  0.95164243E+02  0.76962689E-10
  0.99009740E+02  0.69973613E-10
  0.10301063E+03  0.63483923E-10
  0.10717319E+03  0.57476974E-10
  0.11150396E+03  0.51956602E-10
  0.11600973E+03  0.46915794E-10
  0.12069757E+03  0.42334098E-10
  0.12557484E+03  0.38174617E-10
  0.13064920E+03  0.34380756E-10
  0.13592861E+03  0.30903465E-10
  0.14142136E+03  0.27736837E-10
  0.14713606E+03  0.24873591E-10
  0.15308169E+03  0.22297319E-10
  0.15926757E+03  0.19980483E-10
  0.16570342E+03  0.17882573E-10
  0.17239934E+03  0.15972691E-10
  0.17936583E+03  0.14246103E-10
  0.18661383E+03  0.12695651E-10
  0.19415472E+03  0.11308140E-10
  0.20200033E+03  0.10063044E-10
  0.21016297E+03  0.89384115E-11
  0.21865546E+03  0.79280560E-11
  0.22749111E+03  0.70265140E-11
  0.23668381E+03  0.62243358E-11
  0.24624798E+03  0.55073378E-11
  0.25619863E+03  0.48632519E-11
  0.26655137E+03  0.42886414E-11
  0.27732246E+03  0.37789569E-11
  0.28852879E+03  0.33269367E-11
  0.30018797E+03  0.29236982E-11
  0.31231828E+03  0.25655131E-11
  0.32493876E+03  0.22494516E-11
  0.33806922E+03  0.19708368E-11
  0.35173028E+03  0.17238403E-11
  0.36594337E+03  0.15057427E-11
  0.38073079E+03  0.13143303E-11
  0.39611576E+03  0.11461958E-11
  0.41212242E+03  0.99783809E-12
  0.42877589E+03  0.86776521E-12
  0.44610232E+03  0.75419419E-12
  0.46412888E+03  0.65466558E-12
  0.48288389E+03  0.56761488E-12
  0.50239677E+03  0.49193031E-12
  0.52269814E+03  0.42599235E-12
  0.54381988E+03  0.36846263E-12
  0.56579512E+03  0.31856619E-12
  0.58865836E+03  0.27522555E-12
  0.61244548E+03  0.23750088E-12
  0.63719382E+03  0.20485858E-12
  0.66294222E+03  0.17658234E-12
  0.68973108E+03  0.15208589E-12
  0.71760246E+03  0.13096020E-12
  0.74660009E+03  0.11267738E-12
  0.77676949E+03  0.96888445E-13
  0.80815800E+03  0.83278759E-13
  0.84081490E+03  0.71516062E-13
  0.87479142E+03  0.61398233E-13
  0.91014091E+03  0.52684175E-13
  0.94691884E+03  0.45183484E-13
  0.98518293E+03  0.38709411E-13
  0.10249932E+04  0.33107000E-13
  0.10664122E+04  0.28300324E-13
  0.11095049E+04  0.24196912E-13
  0.11543390E+04  0.20694849E-13
  0.12009847E+04  0.17679616E-13
  0.12495154E+04  0.15087054E-13
  0.13000071E+04  0.12857781E-13
  0.13525391E+04  0.10949026E-13
  0.14071939E+04  0.93169182E-14
  0.14640573E+04  0.79239339E-14
  0.15232185E+04  0.67316547E-14
  0.15847703E+04  0.57127399E-14
  0.16488093E+04  0.48418433E-14
  0.17154361E+04  0.41000405E-14
  0.17847553E+04  0.34692958E-14
  0.18568755E+04  0.29330409E-14
  0.19319101E+04  0.24779419E-14
  0.20099768E+04  0.20919634E-14
  0.20911980E+04  0.17640279E-14
  0.21757013E+04  0.14862636E-14
  0.22636193E+04  0.12536245E-14
  0.23550900E+04  0.10563342E-14
  0.24502570E+04  0.88768951E-15
  0.25492695E+04  0.74631347E-15
  0.26522831E+04  0.62596636E-15
  0.27594593E+04  0.52425094E-15
  0.28709664E+04  0.44113538E-15
  0.29869795E+04  0.36999135E-15
  0.31076805E+04  0.30944630E-15
  0.32332589E+04  0.25937871E-15
  0.33639118E+04  0.21762543E-15
  0.34998442E+04  0.18178961E-15
  0.36412696E+04  0.15149763E-15
  0.37884098E+04  0.12668301E-15
  0.39414959E+04  0.10582957E-15
  0.41007680E+04  0.87971116E-16
  0.42664761E+04  0.73391520E-16
  0.44388803E+04  0.61138180E-16
  0.46182512E+04  0.50931382E-16
  0.48048704E+04  0.42577976E-16
  0.49990306E+04  0.35229051E-16
  0.52010367E+04  0.29270151E-16
  0.54112056E+04  0.24282286E-16
  0.56298673E+04  0.20171731E-16
  0.58573648E+04  0.16756654E-16
  0.60940554E+04  0.13831006E-16
  0.63403103E+04  0.11454048E-16
  0.65965162E+04  0.94842071E-17
  0.68630752E+04  0.78458023E-17
  0.71404055E+04  0.64928732E-17
  0.74289425E+04  0.53708120E-17
  0.77291390E+04  0.44295296E-17
  0.80414661E+04  0.36547255E-17
  0.83664141E+04  0.30075090E-17
  0.87044929E+04  0.24732216E-17
  0.90562332E+04  0.20377632E-17
  0.94221869E+04  0.16790912E-17
  0.98029285E+04  0.13823950E-17
  0.10199056E+05  0.11397993E-17
  0.10611190E+05  0.93222760E-18
  0.11039978E+05  0.76970504E-18
  0.11486093E+05  0.63029088E-18
  0.11950235E+05  0.51613365E-18
  0.12433132E+05  0.42342852E-18
  0.12935543E+05  0.34836754E-18
  0.13458256E+05  0.28559284E-18
  0.14002092E+05  0.23416152E-18
  0.14567903E+05  0.19163338E-18
  0.15156578E+05  0.15660954E-18
  0.15769041E+05  0.12755419E-18
  0.16406253E+05  0.10640974E-18
  0.17069214E+05  0.85630753E-19
  0.17758964E+05  0.70419370E-19
  0.18476587E+05  0.57748402E-19
  0.19223208E+05  0.47247129E-19
  0.20000000E+05  0.38653952E-19


==> anc/Xe.dat <==
  Principal QN n  Azimuthal QN l
               1               0
 Electron Energy Probability dst
  0.10000000E+01  0.10131066E-13
  0.10456357E+01  0.10133886E-13
  0.10933540E+01  0.10136812E-13
  0.11432499E+01  0.10139846E-13
  0.11954229E+01  0.10142991E-13
  0.12499768E+01  0.10146249E-13
  0.13070204E+01  0.10149624E-13
  0.13666671E+01  0.10153117E-13
  0.14290359E+01  0.10156731E-13
  0.14942509E+01  0.10160467E-13
  0.15624421E+01  0.10164329E-13
  0.16337452E+01  0.10168317E-13
  0.17083022E+01  0.10172432E-13
  0.17862617E+01  0.10176677E-13
  0.18677790E+01  0.10181051E-13
  0.19530164E+01  0.10185555E-13
  0.20421436E+01  0.10190189E-13
  0.21353382E+01  0.10194952E-13
  0.22327858E+01  0.10199844E-13
  0.23346805E+01  0.10204862E-13
  0.24412252E+01  0.10210003E-13
  0.25526322E+01  0.10215266E-13
  0.26691232E+01  0.10220645E-13
  0.27909305E+01  0.10226135E-13
  0.29182965E+01  0.10231731E-13
  0.30514749E+01  0.10237426E-13
  0.31907310E+01  0.10243210E-13
  0.33363422E+01  0.10249075E-13
  0.34885984E+01  0.10255010E-13
  0.36478030E+01  0.10261001E-13
  0.38142729E+01  0.10267034E-13
  0.39883398E+01  0.10273093E-13
  0.41703504E+01  0.10279161E-13
  0.43606672E+01  0.10285217E-13
  0.45596692E+01  0.10291238E-13
  0.47677528E+01  0.10297201E-13
  0.49853324E+01  0.10303079E-13
  0.52128414E+01  0.10308841E-13
  0.54507329E+01  0.10314457E-13
  0.56994808E+01  0.10319891E-13
  0.59595804E+01  0.10325106E-13
  0.62315499E+01  0.10330062E-13
  0.65159309E+01  0.10334716E-13
  0.68132898E+01  0.10339023E-13
  0.71242189E+01  0.10342934E-13
  0.74493374E+01  0.10346399E-13
  0.77892930E+01  0.10349366E-13
  0.81447626E+01  0.10351782E-13
  0.85164544E+01  0.10353590E-13
  0.89051085E+01  0.10354737E-13
  0.93114992E+01  0.10355166E-13
  0.97364357E+01  0.10354825E-13
  0.10180765E+02  0.10353663E-13
  0.10645371E+02  0.10351636E-13
  0.11131179E+02  0.10348704E-13
  0.11639158E+02  0.10344838E-13
  0.12170319E+02  0.10340021E-13
  0.12725720E+02  0.10334253E-13
  0.13306467E+02  0.10327552E-13
  0.13913716E+02  0.10319963E-13
  0.14548678E+02  0.10311563E-13
  0.15212617E+02  0.10302468E-13
  0.15906855E+02  0.10292840E-13
  0.16632775E+02  0.10282901E-13
  0.17391823E+02  0.10272941E-13
  0.18185510E+02  0.10263263E-13
  0.19015418E+02  0.10253968E-13
  0.19883200E+02  0.10245095E-13
  0.20790583E+02  0.10236683E-13
  0.21739375E+02  0.10228762E-13
  0.22731466E+02  0.10221357E-13
  0.23768832E+02  0.10214481E-13
  0.24853539E+02  0.10208136E-13
  0.25987747E+02  0.10202305E-13
  0.27173715E+02  0.10196949E-13
  0.28413806E+02  0.10192003E-13
  0.29710489E+02  0.10187369E-13
  0.31066348E+02  0.10182907E-13
  0.32484081E+02  0.10178425E-13
  0.33966514E+02  0.10173675E-13
  0.35516599E+02  0.10168332E-13
  0.37137423E+02  0.10162012E-13
  0.38832214E+02  0.10154555E-13
  0.40604349E+02  0.10145998E-13
  0.42457356E+02  0.10136418E-13
  0.44394926E+02  0.10125933E-13
  0.46420918E+02  0.10114715E-13
  0.48539368E+02  0.10103002E-13
  0.50754495E+02  0.10091109E-13
  0.53070711E+02  0.10079445E-13
  0.55492628E+02  0.10068420E-13
  0.58025072E+02  0.10058123E-13
  0.60673085E+02  0.10048551E-13
  0.63441942E+02  0.10039674E-13
  0.66337158E+02  0.10031432E-13
  0.69364499E+02  0.10023722E-13
  0.72529995E+02  0.10016394E-13
  0.75839950E+02  0.10009236E-13
  0.79300958E+02  0.10001962E-13
  0.82919910E+02  0.99942123E-14
  0.86704016E+02  0.99858047E-14
  0.90660813E+02  0.99767882E-14
  0.94798180E+02  0.99672476E-14
  0.99124359E+02  0.99573011E-14
  0.10364797E+03  0.99471077E-14
  0.10837801E+03  0.99368749E-14
  0.11332391E+03  0.99268605E-14
  0.11849553E+03  0.99172016E-14
  0.12390315E+03  0.99078736E-14
  0.12955756E+03  0.98988220E-14
  0.13547000E+03  0.98899635E-14
  0.14165227E+03  0.98811784E-14
  0.14811666E+03  0.98723041E-14
  0.15487607E+03  0.98632036E-14
  0.16194394E+03  0.98538579E-14
  0.16933436E+03  0.98442617E-14
  0.17706205E+03  0.98344085E-14
  0.18514240E+03  0.98242906E-14
  0.19359150E+03  0.98138981E-14
  0.20242617E+03  0.98032233E-14
  0.21166403E+03  0.97922726E-14
  0.22132346E+03  0.97810581E-14
  0.23142371E+03  0.97695955E-14
  0.24198488E+03  0.97578930E-14
  0.25302803E+03  0.97458933E-14
  0.26457513E+03  0.97334980E-14
  0.27664920E+03  0.97205811E-14
  0.28927427E+03  0.97069834E-14
  0.30247550E+03  0.96925689E-14
  0.31627917E+03  0.96773935E-14
  0.33071278E+03  0.96615887E-14
  0.34580508E+03  0.96453322E-14
  0.36158613E+03  0.96287623E-14
  0.37808736E+03  0.96117057E-14
  0.39534163E+03  0.95938582E-14
  0.41338331E+03  0.95748436E-14
  0.43224834E+03  0.95544967E-14
  0.45197428E+03  0.95329522E-14
  0.47260044E+03  0.95104185E-14
  0.49416788E+03  0.94871471E-14
  0.51671956E+03  0.94631164E-14
  0.54030041E+03  0.94380797E-14
  0.56495738E+03  0.94117785E-14
  0.59073959E+03  0.93841421E-14
  0.61769839E+03  0.93551654E-14
  0.64588748E+03  0.93248562E-14
  0.67536299E+03  0.92932233E-14
  0.70618363E+03  0.92602833E-14
  0.73841080E+03  0.92260699E-14
  0.77210867E+03  0.91906307E-14
  0.80734438E+03  0.91540295E-14
  0.84418808E+03  0.91162245E-14
  0.88271317E+03  0.90770111E-14
  0.92299639E+03  0.90361612E-14
  0.96511795E+03  0.89937572E-14
  0.10091618E+04  0.89500909E-14
  0.10552155E+04  0.89050882E-14
  0.11033710E+04  0.88583771E-14
  0.11537241E+04  0.88097606E-14
  0.12063751E+04  0.87595329E-14
  0.12614288E+04  0.87079821E-14
  0.13189950E+04  0.86546917E-14
  0.13791882E+04  0.85992498E-14
  0.14421284E+04  0.85419587E-14
  0.15079409E+04  0.84831023E-14
  0.15767568E+04  0.84222734E-14
  0.16487131E+04  0.83592089E-14
  0.17239533E+04  0.82940568E-14
  0.18026270E+04  0.82268724E-14
  0.18848911E+04  0.81575682E-14
  0.19709094E+04  0.80860916E-14
  0.20608532E+04  0.80123903E-14
  0.21549016E+04  0.79363317E-14
  0.22532420E+04  0.78579482E-14
  0.23560703E+04  0.77772801E-14
  0.24635911E+04  0.76936875E-14
  0.25760188E+04  0.76072791E-14
  0.26935771E+04  0.75189112E-14
  0.28165003E+04  0.74279481E-14
  0.29450332E+04  0.73341762E-14
  0.30794318E+04  0.72375927E-14
  0.32199637E+04  0.71377658E-14
  0.33669090E+04  0.70354462E-14
  0.35205601E+04  0.69305557E-14
  0.36812233E+04  0.68227234E-14
  0.38492184E+04  0.67121489E-14
  0.40248800E+04  0.65988127E-14
  0.42085582E+04  0.64824951E-14
  0.44006186E+04  0.63636522E-14
  0.46014438E+04  0.62422670E-14
  0.48114338E+04  0.61183469E-14
  0.50310068E+04  0.59919894E-14
  0.52606002E+04  0.58633230E-14
  0.55006712E+04  0.57324075E-14
  0.57516981E+04  0.55993304E-14
  0.60141807E+04  0.54642796E-14
  0.62886419E+04  0.53273348E-14
  0.65756283E+04  0.51886957E-14
  0.68757115E+04  0.50484786E-14
  0.71894893E+04  0.49070524E-14
  0.75175865E+04  0.47641671E-14
  0.78606566E+04  0.46202277E-14
  0.82193830E+04  0.44753981E-14
  0.85944801E+04  0.43299054E-14
  0.89866950E+04  0.41839895E-14
  0.93968089E+04  0.40379714E-14
  0.98256386E+04  0.38918907E-14
  0.10274038E+05  0.37459458E-14
  0.10742901E+05  0.36005283E-14
  0.11233160E+05  0.34558175E-14
  0.11745793E+05  0.33121618E-14
  0.12281820E+05  0.31696647E-14
  0.12842310E+05  0.30287750E-14
  0.13428377E+05  0.28894968E-14
  0.14041190E+05  0.27522513E-14
  0.14681969E+05  0.26171862E-14
  0.15351991E+05  0.24845954E-14
  0.16052589E+05  0.23546071E-14
  0.16785160E+05  0.22275332E-14
  0.17551162E+05  0.21035352E-14
  0.18352121E+05  0.19828532E-14
  0.19189633E+05  0.18655697E-14
  0.20065365E+05  0.17519386E-14
  0.20981061E+05  0.16420073E-14
  0.21938546E+05  0.15359967E-14
  0.22939727E+05  0.14339177E-14
  0.23986596E+05  0.13359334E-14
  0.25081241E+05  0.12420948E-14
  0.26225840E+05  0.11524729E-14
  0.27422674E+05  0.10670554E-14
  0.28674126E+05  0.98586688E-15
  0.29982690E+05  0.90888961E-15
  0.31350970E+05  0.83607294E-15
  0.32781693E+05  0.76743632E-15
  0.34277707E+05  0.70287604E-15
  0.35841994E+05  0.64232988E-15
  0.37477667E+05  0.58566780E-15
  0.39187986E+05  0.53281552E-15
  0.40976356E+05  0.48362507E-15
  0.42846340E+05  0.43797396E-15
  0.44801661E+05  0.39572375E-15
  0.46846215E+05  0.35674098E-15
  0.48984074E+05  0.32087209E-15
  0.51219495E+05  0.28793958E-15
  0.53556932E+05  0.25780295E-15
  0.56001038E+05  0.23028496E-15
  0.58556683E+05  0.20522436E-15
  0.61228957E+05  0.18248507E-15
  0.64023182E+05  0.16189383E-15
  0.66944923E+05  0.14330527E-15
  0.70000000E+05  0.12655909E-15
  Principal QN n  Azimuthal QN l
               2               0
 Electron Energy Probability dst
  0.10000000E+01  0.25385091E-12
  0.10456357E+01  0.25392905E-12
  0.10933540E+01  0.25400990E-12
  0.11432499E+01  0.25409353E-12
  0.11954229E+01  0.25417997E-12
  0.12499768E+01  0.25426927E-12
  0.13070204E+01  0.25436145E-12
  0.13666671E+01  0.25445655E-12
  0.14290359E+01  0.25455458E-12
  0.14942509E+01  0.25465557E-12
  0.15624421E+01  0.25475950E-12
  0.16337452E+01  0.25486637E-12
  0.17083022E+01  0.25497616E-12
  0.17862617E+01  0.25508884E-12
  0.18677790E+01  0.25520434E-12
  0.19530164E+01  0.25532262E-12
  0.20421436E+01  0.25544358E-12
  0.21353382E+01  0.25556711E-12
  0.22327858E+01  0.25569309E-12
  0.23346805E+01  0.25582136E-12
  0.24412252E+01  0.25595175E-12
  0.25526322E+01  0.25608404E-12
  0.26691232E+01  0.25621799E-12
  0.27909305E+01  0.25635332E-12
  0.29182965E+01  0.25648972E-12
  0.30514749E+01  0.25662684E-12
  0.31907310E+01  0.25676428E-12
  0.33363422E+01  0.25690158E-12
  0.34885984E+01  0.25703827E-12
  0.36478030E+01  0.25717379E-12
  0.38142729E+01  0.25730754E-12
  0.39883398E+01  0.25743887E-12
  0.41703504E+01  0.25756704E-12
  0.43606672E+01  0.25769128E-12
  0.45596692E+01  0.25781075E-12
  0.47677528E+01  0.25792451E-12
  0.49853324E+01  0.25803161E-12
  0.52128414E+01  0.25813097E-12
  0.54507329E+01  0.25822150E-12
  0.56994808E+01  0.25830203E-12
  0.59595804E+01  0.25837131E-12
  0.62315499E+01  0.25842806E-12
  0.65159309E+01  0.25847097E-12
  0.68132898E+01  0.25849868E-12
  0.71242189E+01  0.25850983E-12
  0.74493374E+01  0.25850306E-12
  0.77892930E+01  0.25847706E-12
  0.81447626E+01  0.25843057E-12
  0.85164544E+01  0.25836245E-12
  0.89051085E+01  0.25827171E-12
  0.93114992E+01  0.25815757E-12
  0.97364357E+01  0.25801954E-12
  0.10180765E+02  0.25785753E-12
  0.10645371E+02  0.25767188E-12
  0.11131179E+02  0.25746355E-12
  0.11639158E+02  0.25723425E-12
  0.12170319E+02  0.25698661E-12
  0.12725720E+02  0.25672434E-12
  0.13306467E+02  0.25645255E-12
  0.13913716E+02  0.25617798E-12
  0.14548678E+02  0.25590933E-12
  0.15212617E+02  0.25565537E-12
  0.15906855E+02  0.25541826E-12
  0.16632775E+02  0.25519819E-12
  0.17391823E+02  0.25499483E-12
  0.18185510E+02  0.25480720E-12
  0.19015418E+02  0.25463350E-12
  0.19883200E+02  0.25447093E-12
  0.20790583E+02  0.25431544E-12
  0.21739375E+02  0.25416146E-12
  0.22731466E+02  0.25400159E-12
  0.23768832E+02  0.25382623E-12
  0.24853539E+02  0.25362722E-12
  0.25987747E+02  0.25340289E-12
  0.27173715E+02  0.25315259E-12
  0.28413806E+02  0.25287602E-12
  0.29710489E+02  0.25257323E-12
  0.31066348E+02  0.25224480E-12
  0.32484081E+02  0.25189195E-12
  0.33966514E+02  0.25151663E-12
  0.35516599E+02  0.25112179E-12
  0.37137423E+02  0.25071149E-12
  0.38832214E+02  0.25029122E-12
  0.40604349E+02  0.24986812E-12
  0.42457356E+02  0.24945118E-12
  0.44394926E+02  0.24904593E-12
  0.46420918E+02  0.24865161E-12
  0.48539368E+02  0.24826625E-12
  0.50754495E+02  0.24788678E-12
  0.53070711E+02  0.24750884E-12
  0.55492628E+02  0.24712645E-12
  0.58025072E+02  0.24673168E-12
  0.60673085E+02  0.24631707E-12
  0.63441942E+02  0.24588137E-12
  0.66337158E+02  0.24542471E-12
  0.69364499E+02  0.24494749E-12
  0.72529995E+02  0.24445047E-12
  0.75839950E+02  0.24393486E-12
  0.79300958E+02  0.24340238E-12
  0.82919910E+02  0.24285539E-12
  0.86704016E+02  0.24229664E-12
  0.90660813E+02  0.24172653E-12
  0.94798180E+02  0.24114400E-12
  0.99124359E+02  0.24054759E-12
  0.10364797E+03  0.23993543E-12
  0.10837801E+03  0.23930504E-12
  0.11332391E+03  0.23865412E-12
  0.11849553E+03  0.23798215E-12
  0.12390315E+03  0.23728898E-12
  0.12955756E+03  0.23657455E-12
  0.13547000E+03  0.23583889E-12
  0.14165227E+03  0.23508209E-12
  0.14811666E+03  0.23430397E-12
  0.15487607E+03  0.23350316E-12
  0.16194394E+03  0.23267780E-12
  0.16933436E+03  0.23182553E-12
  0.17706205E+03  0.23094352E-12
  0.18514240E+03  0.23002943E-12
  0.19359150E+03  0.22908196E-12
  0.20242617E+03  0.22809980E-12
  0.21166403E+03  0.22708148E-12
  0.22132346E+03  0.22602550E-12
  0.23142371E+03  0.22493072E-12
  0.24198488E+03  0.22379617E-12
  0.25302803E+03  0.22262087E-12
  0.26457513E+03  0.22140379E-12
  0.27664920E+03  0.22014299E-12
  0.28927427E+03  0.21883584E-12
  0.30247550E+03  0.21747929E-12
  0.31627917E+03  0.21607110E-12
  0.33071278E+03  0.21461174E-12
  0.34580508E+03  0.21310262E-12
  0.36158613E+03  0.21154568E-12
  0.37808736E+03  0.20993837E-12
  0.39534163E+03  0.20827238E-12
  0.41338331E+03  0.20653791E-12
  0.43224834E+03  0.20473264E-12
  0.45197428E+03  0.20286100E-12
  0.47260044E+03  0.20092942E-12
  0.49416788E+03  0.19894115E-12
  0.51671956E+03  0.19689035E-12
  0.54030041E+03  0.19476993E-12
  0.56495738E+03  0.19257800E-12
  0.59073959E+03  0.19031473E-12
  0.61769839E+03  0.18798103E-12
  0.64588748E+03  0.18558062E-12
  0.67536299E+03  0.18311827E-12
  0.70618363E+03  0.18059213E-12
  0.73841080E+03  0.17799662E-12
  0.77210867E+03  0.17532730E-12
  0.80734438E+03  0.17259355E-12
  0.84418808E+03  0.16980270E-12
  0.88271317E+03  0.16694625E-12
  0.92299639E+03  0.16401329E-12
  0.96511795E+03  0.16102381E-12
  0.10091618E+04  0.15800789E-12
  0.10552155E+04  0.15494126E-12
  0.11033710E+04  0.15178716E-12
  0.11537241E+04  0.14856111E-12
  0.12063751E+04  0.14529809E-12
  0.12614288E+04  0.14199760E-12
  0.13189950E+04  0.13865412E-12
  0.13791882E+04  0.13526316E-12
  0.14421284E+04  0.13183139E-12
  0.15079409E+04  0.12837180E-12
  0.15767568E+04  0.12488146E-12
  0.16487131E+04  0.12135763E-12
  0.17239533E+04  0.11781122E-12
  0.18026270E+04  0.11424741E-12
  0.18848911E+04  0.11066985E-12
  0.19709094E+04  0.10708783E-12
  0.20608532E+04  0.10350241E-12
  0.21549016E+04  0.99915327E-13
  0.22532420E+04  0.96335604E-13
  0.23560703E+04  0.92769573E-13
  0.24635911E+04  0.89217574E-13
  0.25760188E+04  0.85686777E-13
  0.26935771E+04  0.82190316E-13
  0.28165003E+04  0.78727204E-13
  0.29450332E+04  0.75302927E-13
  0.30794318E+04  0.71923922E-13
  0.32199637E+04  0.68591510E-13
  0.33669090E+04  0.65314993E-13
  0.35205601E+04  0.62104176E-13
  0.36812233E+04  0.58957030E-13
  0.38492184E+04  0.55885979E-13
  0.40248800E+04  0.52881556E-13
  0.42085582E+04  0.49946596E-13
  0.44006186E+04  0.47116605E-13
  0.46014438E+04  0.44364669E-13
  0.48114338E+04  0.41703871E-13
  0.50310068E+04  0.39134927E-13
  0.52606002E+04  0.36661005E-13
  0.55006712E+04  0.34281769E-13
  0.57516981E+04  0.32002200E-13
  0.60141807E+04  0.29821107E-13
  0.62886419E+04  0.27739218E-13
  0.65756283E+04  0.25756397E-13
  0.68757115E+04  0.23872251E-13
  0.71894893E+04  0.22085896E-13
  0.75175865E+04  0.20395764E-13
  0.78606566E+04  0.18800686E-13
  0.82193830E+04  0.17298211E-13
  0.85944801E+04  0.15886834E-13
  0.89866950E+04  0.14563789E-13
  0.93968089E+04  0.13326598E-13
  0.98256386E+04  0.12172002E-13
  0.10274038E+05  0.11096717E-13
  0.10742901E+05  0.10098029E-13
  0.11233160E+05  0.91723348E-14
  0.11745793E+05  0.83165380E-14
  0.12281820E+05  0.75267293E-14
  0.12842310E+05  0.67999519E-14
  0.13428377E+05  0.61319336E-14
  0.14041190E+05  0.55198229E-14
  0.14681969E+05  0.49600308E-14
  0.15351991E+05  0.44489630E-14
  0.16052589E+05  0.39835687E-14
  0.16785160E+05  0.35607492E-14
  0.17551162E+05  0.31772682E-14
  0.18352121E+05  0.28302380E-14
  0.19189633E+05  0.25167404E-14
  0.20065365E+05  0.22342519E-14
  0.20981061E+05  0.19800842E-14
  0.21938546E+05  0.17519545E-14
  0.22939727E+05  0.15473323E-14
  0.23986596E+05  0.13647491E-14
  0.25081241E+05  0.12015587E-14
  0.26225840E+05  0.10562176E-14
  0.27422674E+05  0.92697569E-15
  0.28674126E+05  0.81225436E-15
  0.29982690E+05  0.71061503E-15
  0.31350970E+05  0.62074242E-15
  0.32781693E+05  0.54139824E-15
  0.34277707E+05  0.47148034E-15
  0.35841994E+05  0.40997269E-15
  0.37477667E+05  0.35595428E-15
  0.39187986E+05  0.30859320E-15
  0.40976356E+05  0.26714628E-15
  0.42846340E+05  0.23091817E-15
  0.44801661E+05  0.19931368E-15
  0.46846215E+05  0.17178615E-15
  0.48984074E+05  0.14785330E-15
  0.51219495E+05  0.12707395E-15
  0.53556932E+05  0.10906454E-15
  0.56001038E+05  0.93470251E-16
  0.58556683E+05  0.79988187E-16
  0.61228957E+05  0.68362053E-16
  0.64023182E+05  0.58346660E-16
  0.66944923E+05  0.49731872E-16
  0.70000000E+05  0.42330896E-16
  Principal QN n  Azimuthal QN l
               2               1
 Electron Energy Probability dst
  0.10000000E+01  0.14179232E-11
  0.10456357E+01  0.14245720E-11
  0.10933540E+01  0.14314608E-11
  0.11432499E+01  0.14385951E-11
  0.11954229E+01  0.14459798E-11
  0.12499768E+01  0.14536198E-11
  0.13070204E+01  0.14615196E-11
  0.13666671E+01  0.14696832E-11
  0.14290359E+01  0.14781141E-11
  0.14942509E+01  0.14868155E-11
  0.15624421E+01  0.14957898E-11
  0.16337452E+01  0.15050386E-11
  0.17083022E+01  0.15145628E-11
  0.17862617E+01  0.15243626E-11
  0.18677790E+01  0.15344368E-11
  0.19530164E+01  0.15447833E-11
  0.20421436E+01  0.15553988E-11
  0.21353382E+01  0.15662784E-11
  0.22327858E+01  0.15774158E-11
  0.23346805E+01  0.15888031E-11
  0.24412252E+01  0.16004303E-11
  0.25526322E+01  0.16122855E-11
  0.26691232E+01  0.16243547E-11
  0.27909305E+01  0.16366213E-11
  0.29182965E+01  0.16490663E-11
  0.30514749E+01  0.16616677E-11
  0.31907310E+01  0.16744008E-11
  0.33363422E+01  0.16872373E-11
  0.34885984E+01  0.17001459E-11
  0.36478030E+01  0.17130912E-11
  0.38142729E+01  0.17260344E-11
  0.39883398E+01  0.17389325E-11
  0.41703504E+01  0.17517384E-11
  0.43606672E+01  0.17644005E-11
  0.45596692E+01  0.17768630E-11
  0.47677528E+01  0.17890654E-11
  0.49853324E+01  0.18009429E-11
  0.52128414E+01  0.18124262E-11
  0.54507329E+01  0.18234417E-11
  0.56994808E+01  0.18339119E-11
  0.59595804E+01  0.18437557E-11
  0.62315499E+01  0.18528889E-11
  0.65159309E+01  0.18612252E-11
  0.68132898E+01  0.18686772E-11
  0.71242189E+01  0.18751574E-11
  0.74493374E+01  0.18805803E-11
  0.77892930E+01  0.18848643E-11
  0.81447626E+01  0.18879340E-11
  0.85164544E+01  0.18897241E-11
  0.89051085E+01  0.18901822E-11
  0.93114992E+01  0.18892743E-11
  0.97364357E+01  0.18869901E-11
  0.10180765E+02  0.18833495E-11
  0.10645371E+02  0.18784109E-11
  0.11131179E+02  0.18722804E-11
  0.11639158E+02  0.18651234E-11
  0.12170319E+02  0.18571775E-11
  0.12725720E+02  0.18487688E-11
  0.13306467E+02  0.18403298E-11
  0.13913716E+02  0.18324216E-11
  0.14548678E+02  0.18257592E-11
  0.15212617E+02  0.18210592E-11
  0.15906855E+02  0.18185112E-11
  0.16632775E+02  0.18181418E-11
  0.17391823E+02  0.18199300E-11
  0.18185510E+02  0.18237951E-11
  0.19015418E+02  0.18295807E-11
  0.19883200E+02  0.18370376E-11
  0.20790583E+02  0.18458019E-11
  0.21739375E+02  0.18553702E-11
  0.22731466E+02  0.18650703E-11
  0.23768832E+02  0.18740286E-11
  0.24853539E+02  0.18815007E-11
  0.25987747E+02  0.18873302E-11
  0.27173715E+02  0.18914526E-11
  0.28413806E+02  0.18938295E-11
  0.29710489E+02  0.18944566E-11
  0.31066348E+02  0.18933730E-11
  0.32484081E+02  0.18906724E-11
  0.33966514E+02  0.18865172E-11
  0.35516599E+02  0.18811534E-11
  0.37137423E+02  0.18749306E-11
  0.38832214E+02  0.18683231E-11
  0.40604349E+02  0.18619571E-11
  0.42457356E+02  0.18566257E-11
  0.44394926E+02  0.18528149E-11
  0.46420918E+02  0.18504518E-11
  0.48539368E+02  0.18493613E-11
  0.50754495E+02  0.18492812E-11
  0.53070711E+02  0.18498432E-11
  0.55492628E+02  0.18505502E-11
  0.58025072E+02  0.18507493E-11
  0.60673085E+02  0.18498328E-11
  0.63441942E+02  0.18477111E-11
  0.66337158E+02  0.18444177E-11
  0.69364499E+02  0.18400244E-11
  0.72529995E+02  0.18346501E-11
  0.75839950E+02  0.18284720E-11
  0.79300958E+02  0.18217383E-11
  0.82919910E+02  0.18147833E-11
  0.86704016E+02  0.18079957E-11
  0.90660813E+02  0.18014667E-11
  0.94798180E+02  0.17951032E-11
  0.99124359E+02  0.17887740E-11
  0.10364797E+03  0.17823029E-11
  0.10837801E+03  0.17754593E-11
  0.11332391E+03  0.17680343E-11
  0.11849553E+03  0.17600159E-11
  0.12390315E+03  0.17514438E-11
  0.12955756E+03  0.17423787E-11
  0.13547000E+03  0.17329069E-11
  0.14165227E+03  0.17231456E-11
  0.14811666E+03  0.17131974E-11
  0.15487607E+03  0.17030521E-11
  0.16194394E+03  0.16926715E-11
  0.16933436E+03  0.16820051E-11
  0.17706205E+03  0.16709889E-11
  0.18514240E+03  0.16595842E-11
  0.19359150E+03  0.16477980E-11
  0.20242617E+03  0.16356449E-11
  0.21166403E+03  0.16231462E-11
  0.22132346E+03  0.16103250E-11
  0.23142371E+03  0.15971799E-11
  0.24198488E+03  0.15836975E-11
  0.25302803E+03  0.15698608E-11
  0.26457513E+03  0.15556491E-11
  0.27664920E+03  0.15410481E-11
  0.28927427E+03  0.15260458E-11
  0.30247550E+03  0.15106277E-11
  0.31627917E+03  0.14947812E-11
  0.33071278E+03  0.14785034E-11
  0.34580508E+03  0.14617934E-11
  0.36158613E+03  0.14446498E-11
  0.37808736E+03  0.14270577E-11
  0.39534163E+03  0.14089847E-11
  0.41338331E+03  0.13903920E-11
  0.43224834E+03  0.13712671E-11
  0.45197428E+03  0.13516202E-11
  0.47260044E+03  0.13314667E-11
  0.49416788E+03  0.13108246E-11
  0.51671956E+03  0.12897126E-11
  0.54030041E+03  0.12681457E-11
  0.56495738E+03  0.12461028E-11
  0.59073959E+03  0.12235426E-11
  0.61769839E+03  0.12004230E-11
  0.64588748E+03  0.11767866E-11
  0.67536299E+03  0.11527219E-11
  0.70618363E+03  0.11282552E-11
  0.73841080E+03  0.11033822E-11
  0.77210867E+03  0.10781022E-11
  0.80734438E+03  0.10524605E-11
  0.84418808E+03  0.10265034E-11
  0.88271317E+03  0.10002401E-11
  0.92299639E+03  0.97367277E-12
  0.96511795E+03  0.94684524E-12
  0.10091618E+04  0.91982483E-12
  0.10552155E+04  0.89263376E-12
  0.11033710E+04  0.86528345E-12
  0.11537241E+04  0.83781576E-12
  0.12063751E+04  0.81028514E-12
  0.12614288E+04  0.78272665E-12
  0.13189950E+04  0.75517326E-12
  0.13791882E+04  0.72766790E-12
  0.14421284E+04  0.70025289E-12
  0.15079409E+04  0.67296774E-12
  0.15767568E+04  0.64586641E-12
  0.16487131E+04  0.61899452E-12
  0.17239533E+04  0.59237192E-12
  0.18026270E+04  0.56603916E-12
  0.18848911E+04  0.54005570E-12
  0.19709094E+04  0.51447819E-12
  0.20608532E+04  0.48931915E-12
  0.21549016E+04  0.46460300E-12
  0.22532420E+04  0.44039440E-12
  0.23560703E+04  0.41672040E-12
  0.24635911E+04  0.39363485E-12
  0.25760188E+04  0.37116458E-12
  0.26935771E+04  0.34930371E-12
  0.28165003E+04  0.32811696E-12
  0.29450332E+04  0.30762324E-12
  0.30794318E+04  0.28784313E-12
  0.32199637E+04  0.26880654E-12
  0.33669090E+04  0.25052430E-12
  0.35205601E+04  0.23300407E-12
  0.36812233E+04  0.21626125E-12
  0.38492184E+04  0.20030640E-12
  0.40248800E+04  0.18513606E-12
  0.42085582E+04  0.17075416E-12
  0.44006186E+04  0.15715016E-12
  0.46014438E+04  0.14431873E-12
  0.48114338E+04  0.13225184E-12
  0.50310068E+04  0.12092934E-12
  0.52606002E+04  0.11033452E-12
  0.55006712E+04  0.10044541E-12
  0.57516981E+04  0.91241942E-13
  0.60141807E+04  0.82697545E-13
  0.62886419E+04  0.74787869E-13
  0.65756283E+04  0.67484251E-13
  0.68757115E+04  0.60759020E-13
  0.71894893E+04  0.54581532E-13
  0.75175865E+04  0.48921416E-13
  0.78606566E+04  0.43750333E-13
  0.82193830E+04  0.39038556E-13
  0.85944801E+04  0.34757520E-13
  0.89866950E+04  0.30878000E-13
  0.93968089E+04  0.27372501E-13
  0.98256386E+04  0.24210789E-13
  0.10274038E+05  0.21366636E-13
  0.10742901E+05  0.18815812E-13
  0.11233160E+05  0.16534136E-13
  0.11745793E+05  0.14498144E-13
  0.12281820E+05  0.12688512E-13
  0.12842310E+05  0.11079695E-13
  0.13428377E+05  0.96539721E-14
  0.14041190E+05  0.83943548E-14
  0.14681969E+05  0.72838195E-14
  0.15351991E+05  0.63080957E-14
  0.16052589E+05  0.54519316E-14
  0.16785160E+05  0.47049850E-14
  0.17551162E+05  0.40502867E-14
  0.18352121E+05  0.34798797E-14
  0.19189633E+05  0.29841049E-14
  0.20065365E+05  0.25542210E-14
  0.20981061E+05  0.21821786E-14
  0.21938546E+05  0.18609040E-14
  0.22939727E+05  0.15853226E-14
  0.23986596E+05  0.13470522E-14
  0.25081241E+05  0.11424815E-14
  0.26225840E+05  0.96733008E-15
  0.27422674E+05  0.81762402E-15
  0.28674126E+05  0.68991622E-15
  0.29982690E+05  0.58140891E-15
  0.31350970E+05  0.48938341E-15
  0.32781693E+05  0.41085382E-15
  0.34277707E+05  0.34438209E-15
  0.35841994E+05  0.28818850E-15
  0.37477667E+05  0.24079812E-15
  0.39187986E+05  0.20089688E-15
  0.40976356E+05  0.16747130E-15
  0.42846340E+05  0.13939210E-15
  0.44801661E+05  0.11574361E-15
  0.46846215E+05  0.95966566E-16
  0.48984074E+05  0.79434058E-16
  0.51219495E+05  0.65675375E-16
  0.53556932E+05  0.54201359E-16
  0.56001038E+05  0.44808241E-16
  0.58556683E+05  0.36867903E-16
  0.61228957E+05  0.30300336E-16
  0.64023182E+05  0.24866735E-16
  0.66944923E+05  0.20377049E-16
  0.70000000E+05  0.16685228E-16
  Principal QN n  Azimuthal QN l
               3               0
 Electron Energy Probability dst
  0.10000000E+01  0.37456130E-11
  0.10456357E+01  0.37467808E-11
  0.10933540E+01  0.37479776E-11
  0.11432499E+01  0.37492028E-11
  0.11954229E+01  0.37504555E-11
  0.12499768E+01  0.37517345E-11
  0.13070204E+01  0.37530385E-11
  0.13666671E+01  0.37543661E-11
  0.14290359E+01  0.37557152E-11
  0.14942509E+01  0.37570838E-11
  0.15624421E+01  0.37584694E-11
  0.16337452E+01  0.37598693E-11
  0.17083022E+01  0.37612801E-11
  0.17862617E+01  0.37626985E-11
  0.18677790E+01  0.37641204E-11
  0.19530164E+01  0.37655415E-11
  0.20421436E+01  0.37669567E-11
  0.21353382E+01  0.37683609E-11
  0.22327858E+01  0.37697480E-11
  0.23346805E+01  0.37711118E-11
  0.24412252E+01  0.37724452E-11
  0.25526322E+01  0.37737409E-11
  0.26691232E+01  0.37749907E-11
  0.27909305E+01  0.37761862E-11
  0.29182965E+01  0.37773182E-11
  0.30514749E+01  0.37783772E-11
  0.31907310E+01  0.37793533E-11
  0.33363422E+01  0.37802359E-11
  0.34885984E+01  0.37810146E-11
  0.36478030E+01  0.37816786E-11
  0.38142729E+01  0.37822170E-11
  0.39883398E+01  0.37826193E-11
  0.41703504E+01  0.37828755E-11
  0.43606672E+01  0.37829762E-11
  0.45596692E+01  0.37829131E-11
  0.47677528E+01  0.37826799E-11
  0.49853324E+01  0.37822719E-11
  0.52128414E+01  0.37816878E-11
  0.54507329E+01  0.37809294E-11
  0.56994808E+01  0.37800034E-11
  0.59595804E+01  0.37789190E-11
  0.62315499E+01  0.37776703E-11
  0.65159309E+01  0.37762442E-11
  0.68132898E+01  0.37746278E-11
  0.71242189E+01  0.37728075E-11
  0.74493374E+01  0.37707700E-11
  0.77892930E+01  0.37685020E-11
  0.81447626E+01  0.37659906E-11
  0.85164544E+01  0.37632237E-11
  0.89051085E+01  0.37601900E-11
  0.93114992E+01  0.37568799E-11
  0.97364357E+01  0.37532859E-11
  0.10180765E+02  0.37494031E-11
  0.10645371E+02  0.37452300E-11
  0.11131179E+02  0.37407695E-11
  0.11639158E+02  0.37360262E-11
  0.12170319E+02  0.37309924E-11
  0.12725720E+02  0.37256576E-11
  0.13306467E+02  0.37200124E-11
  0.13913716E+02  0.37140490E-11
  0.14548678E+02  0.37077618E-11
  0.15212617E+02  0.37011473E-11
  0.15906855E+02  0.36942060E-11
  0.16632775E+02  0.36869419E-11
  0.17391823E+02  0.36793644E-11
  0.18185510E+02  0.36714889E-11
  0.19015418E+02  0.36633313E-11
  0.19883200E+02  0.36548879E-11
  0.20790583E+02  0.36461499E-11
  0.21739375E+02  0.36371084E-11
  0.22731466E+02  0.36277537E-11
  0.23768832E+02  0.36180752E-11
  0.24853539E+02  0.36080617E-11
  0.25987747E+02  0.35977009E-11
  0.27173715E+02  0.35869794E-11
  0.28413806E+02  0.35758874E-11
  0.29710489E+02  0.35644164E-11
  0.31066348E+02  0.35525584E-11
  0.32484081E+02  0.35403051E-11
  0.33966514E+02  0.35276486E-11
  0.35516599E+02  0.35145808E-11
  0.37137423E+02  0.35010938E-11
  0.38832214E+02  0.34871793E-11
  0.40604349E+02  0.34728278E-11
  0.42457356E+02  0.34580292E-11
  0.44394926E+02  0.34427727E-11
  0.46420918E+02  0.34270463E-11
  0.48539368E+02  0.34108367E-11
  0.50754495E+02  0.33941291E-11
  0.53070711E+02  0.33769074E-11
  0.55492628E+02  0.33591532E-11
  0.58025072E+02  0.33408455E-11
  0.60673085E+02  0.33219594E-11
  0.63441942E+02  0.33024659E-11
  0.66337158E+02  0.32823406E-11
  0.69364499E+02  0.32615668E-11
  0.72529995E+02  0.32401273E-11
  0.75839950E+02  0.32180033E-11
  0.79300958E+02  0.31951741E-11
  0.82919910E+02  0.31716192E-11
  0.86704016E+02  0.31473211E-11
  0.90660813E+02  0.31222609E-11
  0.94798180E+02  0.30964184E-11
  0.99124359E+02  0.30697740E-11
  0.10364797E+03  0.30423169E-11
  0.10837801E+03  0.30140393E-11
  0.11332391E+03  0.29849348E-11
  0.11849553E+03  0.29549965E-11
  0.12390315E+03  0.29242111E-11
  0.12955756E+03  0.28925616E-11
  0.13547000E+03  0.28600287E-11
  0.14165227E+03  0.28265983E-11
  0.14811666E+03  0.27922846E-11
  0.15487607E+03  0.27571144E-11
  0.16194394E+03  0.27211139E-11
  0.16933436E+03  0.26842541E-11
  0.17706205E+03  0.26464695E-11
  0.18514240E+03  0.26076797E-11
  0.19359150E+03  0.25678608E-11
  0.20242617E+03  0.25270487E-11
  0.21166403E+03  0.24852918E-11
  0.22132346E+03  0.24426361E-11
  0.23142371E+03  0.23991208E-11
  0.24198488E+03  0.23547834E-11
  0.25302803E+03  0.23096154E-11
  0.26457513E+03  0.22635789E-11
  0.27664920E+03  0.22166574E-11
  0.28927427E+03  0.21689222E-11
  0.30247550E+03  0.21204697E-11
  0.31627917E+03  0.20713549E-11
  0.33071278E+03  0.20215859E-11
  0.34580508E+03  0.19711889E-11
  0.36158613E+03  0.19202272E-11
  0.37808736E+03  0.18687745E-11
  0.39534163E+03  0.18169208E-11
  0.41338331E+03  0.17647435E-11
  0.43224834E+03  0.17122219E-11
  0.45197428E+03  0.16593309E-11
  0.47260044E+03  0.16062554E-11
  0.49416788E+03  0.15532187E-11
  0.51671956E+03  0.15002088E-11
  0.54030041E+03  0.14471886E-11
  0.56495738E+03  0.13943035E-11
  0.59073959E+03  0.13416708E-11
  0.61769839E+03  0.12893073E-11
  0.64588748E+03  0.12373844E-11
  0.67536299E+03  0.11861357E-11
  0.70618363E+03  0.11353601E-11
  0.73841080E+03  0.10850765E-11
  0.77210867E+03  0.10358325E-11
  0.80734438E+03  0.98760509E-12
  0.84418808E+03  0.94018493E-12
  0.88271317E+03  0.89364190E-12
  0.92299639E+03  0.84821442E-12
  0.96511795E+03  0.80402285E-12
  0.10091618E+04  0.76098358E-12
  0.10552155E+04  0.71910149E-12
  0.11033710E+04  0.67852799E-12
  0.11537241E+04  0.63934250E-12
  0.12063751E+04  0.60147811E-12
  0.12614288E+04  0.56493216E-12
  0.13189950E+04  0.52986015E-12
  0.13791882E+04  0.49622396E-12
  0.14421284E+04  0.46401447E-12
  0.15079409E+04  0.43319211E-12
  0.15767568E+04  0.40379512E-12
  0.16487131E+04  0.37585920E-12
  0.17239533E+04  0.34931631E-12
  0.18026270E+04  0.32416344E-12
  0.18848911E+04  0.30035547E-12
  0.19709094E+04  0.27787829E-12
  0.20608532E+04  0.25671051E-12
  0.21549016E+04  0.23680171E-12
  0.22532420E+04  0.21811594E-12
  0.23560703E+04  0.20061209E-12
  0.24635911E+04  0.18424599E-12
  0.25760188E+04  0.16896543E-12
  0.26935771E+04  0.15473532E-12
  0.28165003E+04  0.14149186E-12
  0.29450332E+04  0.12920907E-12
  0.30794318E+04  0.11782321E-12
  0.32199637E+04  0.10729571E-12
  0.33669090E+04  0.97577383E-13
  0.35205601E+04  0.88602767E-13
  0.36812233E+04  0.80359273E-13
  0.38492184E+04  0.72778631E-13
  0.40248800E+04  0.65830147E-13
  0.42085582E+04  0.59466928E-13
  0.44006186E+04  0.53646856E-13
  0.46014438E+04  0.48335419E-13
  0.48114338E+04  0.43492792E-13
  0.50310068E+04  0.39088364E-13
  0.52606002E+04  0.35086494E-13
  0.55006712E+04  0.31455203E-13
  0.57516981E+04  0.28167291E-13
  0.60141807E+04  0.25185223E-13
  0.62886419E+04  0.22497303E-13
  0.65756283E+04  0.20070958E-13
  0.68757115E+04  0.17885937E-13
  0.71894893E+04  0.15919510E-13
  0.75175865E+04  0.14151516E-13
  0.78606566E+04  0.12564284E-13
  0.82193830E+04  0.11142582E-13
  0.85944801E+04  0.98695984E-14
  0.89866950E+04  0.87320309E-14
  0.93968089E+04  0.77170117E-14
  0.98256386E+04  0.68117649E-14
  0.10274038E+05  0.60052806E-14
  0.10742901E+05  0.52882514E-14
  0.11233160E+05  0.46516106E-14
  0.11745793E+05  0.40870852E-14
  0.12281820E+05  0.35872476E-14
  0.12842310E+05  0.31448722E-14
  0.13428377E+05  0.27542275E-14
  0.14041190E+05  0.24095399E-14
  0.14681969E+05  0.21055783E-14
  0.15351991E+05  0.18380687E-14
  0.16052589E+05  0.16031448E-14
  0.16785160E+05  0.13966251E-14
  0.17551162E+05  0.12157128E-14
  0.18352121E+05  0.10569909E-14
  0.19189633E+05  0.91812202E-15
  0.20065365E+05  0.79673590E-15
  0.20981061E+05  0.69074384E-15
  0.21938546E+05  0.59813253E-15
  0.22939727E+05  0.51760764E-15
  0.23986596E+05  0.44746488E-15
  0.25081241E+05  0.38639790E-15
  0.26225840E+05  0.33330521E-15
  0.27422674E+05  0.28728170E-15
  0.28674126E+05  0.24735259E-15
  0.29982690E+05  0.21274108E-15
  0.31350970E+05  0.18277845E-15
  0.32781693E+05  0.15692920E-15
  0.34277707E+05  0.13457204E-15
  0.35841994E+05  0.11530604E-15
  0.37477667E+05  0.98674697E-16
  0.39187986E+05  0.84414850E-16
  0.40976356E+05  0.72084379E-16
  0.42846340E+05  0.61544754E-16
  0.44801661E+05  0.52481795E-16
  0.46846215E+05  0.44708258E-16
  0.48984074E+05  0.38043257E-16
  0.51219495E+05  0.32341911E-16
  0.53556932E+05  0.27478089E-16
  0.56001038E+05  0.23310785E-16
  0.58556683E+05  0.19755867E-16
  0.61228957E+05  0.16731314E-16
  0.64023182E+05  0.14150987E-16
  0.66944923E+05  0.11960711E-16
  0.70000000E+05  0.10093821E-16
  Principal QN n  Azimuthal QN l
               3               1
 Electron Energy Probability dst
  0.10000000E+01  0.19317961E-10
  0.10456357E+01  0.19411906E-10
  0.10933540E+01  0.19508501E-10
  0.11432499E+01  0.19607731E-10
  0.11954229E+01  0.19709572E-10
  0.12499768E+01  0.19813988E-10
  0.13070204E+01  0.19920930E-10
  0.13666671E+01  0.20030335E-10
  0.14290359E+01  0.20142125E-10
  0.14942509E+01  0.20256206E-10
  0.15624421E+01  0.20372466E-10
  0.16337452E+01  0.20490775E-10
  0.17083022E+01  0.20610983E-10
  0.17862617E+01  0.20732917E-10
  0.18677790E+01  0.20856386E-10
  0.19530164E+01  0.20981174E-10
  0.20421436E+01  0.21107039E-10
  0.21353382E+01  0.21233719E-10
  0.22327858E+01  0.21360925E-10
  0.23346805E+01  0.21488344E-10
  0.24412252E+01  0.21615641E-10
  0.25526322E+01  0.21742457E-10
  0.26691232E+01  0.21868412E-10
  0.27909305E+01  0.21993110E-10
  0.29182965E+01  0.22116140E-10
  0.30514749E+01  0.22237083E-10
  0.31907310E+01  0.22355519E-10
  0.33363422E+01  0.22471031E-10
  0.34885984E+01  0.22583224E-10
  0.36478030E+01  0.22691732E-10
  0.38142729E+01  0.22796235E-10
  0.39883398E+01  0.22896483E-10
  0.41703504E+01  0.22992316E-10
  0.43606672E+01  0.23083698E-10
  0.45596692E+01  0.23170748E-10
  0.47677528E+01  0.23253780E-10
  0.49853324E+01  0.23332998E-10
  0.52128414E+01  0.23408228E-10
  0.54507329E+01  0.23479339E-10
  0.56994808E+01  0.23546310E-10
  0.59595804E+01  0.23609193E-10
  0.62315499E+01  0.23667777E-10
  0.65159309E+01  0.23721763E-10
  0.68132898E+01  0.23770908E-10
  0.71242189E+01  0.23815049E-10
  0.74493374E+01  0.23854127E-10
  0.77892930E+01  0.23888217E-10
  0.81447626E+01  0.23917564E-10
  0.85164544E+01  0.23942624E-10
  0.89051085E+01  0.23963817E-10
  0.93114992E+01  0.23981030E-10
  0.97364357E+01  0.23994111E-10
  0.10180765E+02  0.24002974E-10
  0.10645371E+02  0.24007619E-10
  0.11131179E+02  0.24008157E-10
  0.11639158E+02  0.24004775E-10
  0.12170319E+02  0.23997553E-10
  0.12725720E+02  0.23986609E-10
  0.13306467E+02  0.23972188E-10
  0.13913716E+02  0.23954689E-10
  0.14548678E+02  0.23934638E-10
  0.15212617E+02  0.23912198E-10
  0.15906855E+02  0.23887314E-10
  0.16632775E+02  0.23859956E-10
  0.17391823E+02  0.23830134E-10
  0.18185510E+02  0.23797902E-10
  0.19015418E+02  0.23763340E-10
  0.19883200E+02  0.23726459E-10
  0.20790583E+02  0.23687283E-10
  0.21739375E+02  0.23645866E-10
  0.22731466E+02  0.23602179E-10
  0.23768832E+02  0.23556136E-10
  0.24853539E+02  0.23507655E-10
  0.25987747E+02  0.23456660E-10
  0.27173715E+02  0.23403086E-10
  0.28413806E+02  0.23346881E-10
  0.29710489E+02  0.23287999E-10
  0.31066348E+02  0.23226332E-10
  0.32484081E+02  0.23161745E-10
  0.33966514E+02  0.23094096E-10
  0.35516599E+02  0.23023235E-10
  0.37137423E+02  0.22949006E-10
  0.38832214E+02  0.22871243E-10
  0.40604349E+02  0.22789770E-10
  0.42457356E+02  0.22704409E-10
  0.44394926E+02  0.22614969E-10
  0.46420918E+02  0.22521253E-10
  0.48539368E+02  0.22423053E-10
  0.50754495E+02  0.22320157E-10
  0.53070711E+02  0.22212364E-10
  0.55492628E+02  0.22099483E-10
  0.58025072E+02  0.21981322E-10
  0.60673085E+02  0.21857693E-10
  0.63441942E+02  0.21728411E-10
  0.66337158E+02  0.21593285E-10
  0.69364499E+02  0.21452129E-10
  0.72529995E+02  0.21304767E-10
  0.75839950E+02  0.21151039E-10
  0.79300958E+02  0.20990826E-10
  0.82919910E+02  0.20824046E-10
  0.86704016E+02  0.20650642E-10
  0.90660813E+02  0.20470599E-10
  0.94798180E+02  0.20283910E-10
  0.99124359E+02  0.20090486E-10
  0.10364797E+03  0.19890237E-10
  0.10837801E+03  0.19683100E-10
  0.11332391E+03  0.19469050E-10
  0.11849553E+03  0.19248101E-10
  0.12390315E+03  0.19020267E-10
  0.12955756E+03  0.18785604E-10
  0.13547000E+03  0.18544235E-10
  0.14165227E+03  0.18296338E-10
  0.14811666E+03  0.18042030E-10
  0.15487607E+03  0.17781140E-10
  0.16194394E+03  0.17513392E-10
  0.16933436E+03  0.17238657E-10
  0.17706205E+03  0.16957336E-10
  0.18514240E+03  0.16670064E-10
  0.19359150E+03  0.16377160E-10
  0.20242617E+03  0.16078339E-10
  0.21166403E+03  0.15773214E-10
  0.22132346E+03  0.15461993E-10
  0.23142371E+03  0.15145385E-10
  0.24198488E+03  0.14824012E-10
  0.25302803E+03  0.14497713E-10
  0.26457513E+03  0.14166108E-10
  0.27664920E+03  0.13829500E-10
  0.28927427E+03  0.13488670E-10
  0.30247550E+03  0.13144111E-10
  0.31627917E+03  0.12795971E-10
  0.33071278E+03  0.12444404E-10
  0.34580508E+03  0.12089729E-10
  0.36158613E+03  0.11732295E-10
  0.37808736E+03  0.11372465E-10
  0.39534163E+03  0.11010859E-10
  0.41338331E+03  0.10648286E-10
  0.43224834E+03  0.10285027E-10
  0.45197428E+03  0.99209693E-11
  0.47260044E+03  0.95571605E-11
  0.49416788E+03  0.91948952E-11
  0.51671956E+03  0.88343036E-11
  0.54030041E+03  0.84755384E-11
  0.56495738E+03  0.81192417E-11
  0.59073959E+03  0.77662060E-11
  0.61769839E+03  0.74173494E-11
  0.64588748E+03  0.70734184E-11
  0.67536299E+03  0.67348530E-11
  0.70618363E+03  0.64021812E-11
  0.73841080E+03  0.60760738E-11
  0.77210867E+03  0.57570100E-11
  0.80734438E+03  0.54456249E-11
  0.84418808E+03  0.51425162E-11
  0.88271317E+03  0.48479330E-11
  0.92299639E+03  0.45621420E-11
  0.96511795E+03  0.42857651E-11
  0.10091618E+04  0.40191867E-11
  0.10552155E+04  0.37624418E-11
  0.11033710E+04  0.35157904E-11
  0.11537241E+04  0.32793928E-11
  0.12063751E+04  0.30533248E-11
  0.12614288E+04  0.28376424E-11
  0.13189950E+04  0.26324115E-11
  0.13791882E+04  0.24374820E-11
  0.14421284E+04  0.22528019E-11
  0.15079409E+04  0.20782559E-11
  0.15767568E+04  0.19136652E-11
  0.16487131E+04  0.17588370E-11
  0.17239533E+04  0.16135116E-11
  0.18026270E+04  0.14774343E-11
  0.18848911E+04  0.13504111E-11
  0.19709094E+04  0.12313510E-11
  0.20608532E+04  0.11220879E-11
  0.21549016E+04  0.10192704E-11
  0.22532420E+04  0.92472235E-12
  0.23560703E+04  0.83729566E-12
  0.24635911E+04  0.75672286E-12
  0.25760188E+04  0.68263510E-12
  0.26935771E+04  0.61466625E-12
  0.28165003E+04  0.55243631E-12
  0.29450332E+04  0.49558628E-12
  0.30794318E+04  0.44377658E-12
  0.32199637E+04  0.39666685E-12
  0.33669090E+04  0.35390201E-12
  0.35205601E+04  0.31519585E-12
  0.36812233E+04  0.28020510E-12
  0.38492184E+04  0.24865583E-12
  0.40248800E+04  0.22027589E-12
  0.42085582E+04  0.19479053E-12
  0.44006186E+04  0.17195676E-12
  0.46014438E+04  0.15153962E-12
  0.48114338E+04  0.13331414E-12
  0.50310068E+04  0.11708537E-12
  0.52606002E+04  0.10265251E-12
  0.55006712E+04  0.89851468E-13
  0.57516981E+04  0.78514678E-13
  0.60141807E+04  0.68492469E-13
  0.62886419E+04  0.59651763E-13
  0.65756283E+04  0.51864766E-13
  0.68757115E+04  0.45019787E-13
  0.71894893E+04  0.39013378E-13
  0.75175865E+04  0.33753917E-13
  0.78606566E+04  0.29155392E-13
  0.82193830E+04  0.25141723E-13
  0.85944801E+04  0.21646225E-13
  0.89866950E+04  0.18606337E-13
  0.93968089E+04  0.15968848E-13
  0.98256386E+04  0.13683878E-13
  0.10274038E+05  0.11707237E-13
  0.10742901E+05  0.10001418E-13
  0.11233160E+05  0.85316556E-14
  0.11745793E+05  0.72660700E-14
  0.12281820E+05  0.61811727E-14
  0.12842310E+05  0.52497721E-14
  0.13428377E+05  0.44520997E-14
  0.14041190E+05  0.37707361E-14
  0.14681969E+05  0.31894547E-14
  0.15351991E+05  0.26943455E-14
  0.16052589E+05  0.22728761E-14
  0.16785160E+05  0.19153609E-14
  0.17551162E+05  0.16114373E-14
  0.18352121E+05  0.13543358E-14
  0.19189633E+05  0.11370344E-14
  0.20065365E+05  0.95313131E-15
  0.20981061E+05  0.79827068E-15
  0.21938546E+05  0.66767928E-15
  0.22939727E+05  0.55801532E-15
  0.23986596E+05  0.46554433E-15
  0.25081241E+05  0.38788129E-15
  0.26225840E+05  0.32287578E-15
  0.27422674E+05  0.26844237E-15
  0.28674126E+05  0.22293355E-15
  0.29982690E+05  0.18490656E-15
  0.31350970E+05  0.15330103E-15
  0.32781693E+05  0.12689314E-15
  0.34277707E+05  0.10487774E-15
  0.35841994E+05  0.86614279E-16
  0.37477667E+05  0.71432528E-16
  0.39187986E+05  0.58864578E-16
  0.40976356E+05  0.48490650E-16
  0.42846340E+05  0.39905294E-16
  0.44801661E+05  0.32768847E-16
  0.46846215E+05  0.26888422E-16
  0.48984074E+05  0.22050016E-16
  0.51219495E+05  0.18039060E-16
  0.53556932E+05  0.14741545E-16
  0.56001038E+05  0.12077861E-16
  0.58556683E+05  0.98591360E-17
  0.61228957E+05  0.80278305E-17
  0.64023182E+05  0.65460964E-17
  0.66944923E+05  0.53286265E-17
  0.70000000E+05  0.43262830E-17
  Principal QN n  Azimuthal QN l
               3               2
 Electron Energy Probability dst
  0.10000000E+01  0.68757561E-11
  0.10456357E+01  0.69507445E-11
  0.10933540E+01  0.70335158E-11
  0.11432499E+01  0.71247741E-11
  0.11954229E+01  0.72252795E-11
  0.12499768E+01  0.73358522E-11
  0.13070204E+01  0.74573761E-11
  0.13666671E+01  0.75908025E-11
  0.14290359E+01  0.77371539E-11
  0.14942509E+01  0.78975281E-11
  0.15624421E+01  0.80731015E-11
  0.16337452E+01  0.82651332E-11
  0.17083022E+01  0.84749678E-11
  0.17862617E+01  0.87040391E-11
  0.18677790E+01  0.89538723E-11
  0.19530164E+01  0.92260861E-11
  0.20421436E+01  0.95223942E-11
  0.21353382E+01  0.98446053E-11
  0.22327858E+01  0.10194623E-10
  0.23346805E+01  0.10574441E-10
  0.24412252E+01  0.10986143E-10
  0.25526322E+01  0.11431892E-10
  0.26691232E+01  0.11913923E-10
  0.27909305E+01  0.12434532E-10
  0.29182965E+01  0.12996055E-10
  0.30514749E+01  0.13600851E-10
  0.31907310E+01  0.14251274E-10
  0.33363422E+01  0.14949638E-10
  0.34885984E+01  0.15698176E-10
  0.36478030E+01  0.16498992E-10
  0.38142729E+01  0.17353993E-10
  0.39883398E+01  0.18264821E-10
  0.41703504E+01  0.19232760E-10
  0.43606672E+01  0.20258628E-10
  0.45596692E+01  0.21342649E-10
  0.47677528E+01  0.22484759E-10
  0.49853324E+01  0.23711475E-10
  0.52128414E+01  0.25100222E-10
  0.54507329E+01  0.26752843E-10
  0.56994808E+01  0.28796759E-10
  0.59595804E+01  0.31389825E-10
  0.62315499E+01  0.34725997E-10
  0.65159309E+01  0.39041950E-10
  0.68132898E+01  0.44624775E-10
  0.71242189E+01  0.51820951E-10
  0.74493374E+01  0.61046756E-10
  0.77892930E+01  0.72800371E-10
  0.81447626E+01  0.87675919E-10
  0.85164544E+01  0.10637894E-09
  0.89051085E+01  0.12951026E-09
  0.93114992E+01  0.15716378E-09
  0.97364357E+01  0.18927306E-09
  0.10180765E+02  0.22565772E-09
  0.10645371E+02  0.26599569E-09
  0.11131179E+02  0.30979020E-09
  0.11639158E+02  0.35633097E-09
  0.12170319E+02  0.40464830E-09
  0.12725720E+02  0.45345915E-09
  0.13306467E+02  0.50110382E-09
  0.13913716E+02  0.54547174E-09
  0.14548678E+02  0.58411532E-09
  0.15212617E+02  0.61585301E-09
  0.15906855E+02  0.64034386E-09
  0.16632775E+02  0.65734984E-09
  0.17391823E+02  0.66676026E-09
  0.18185510E+02  0.66862904E-09
  0.19015418E+02  0.66321931E-09
  0.19883200E+02  0.65105647E-09
  0.20790583E+02  0.63299128E-09
  0.21739375E+02  0.61019987E-09
  0.22731466E+02  0.58351001E-09
  0.23768832E+02  0.55357633E-09
  0.24853539E+02  0.52131168E-09
  0.25987747E+02  0.48794865E-09
  0.27173715E+02  0.45510580E-09
  0.28413806E+02  0.42486537E-09
  0.29710489E+02  0.39946965E-09
  0.31066348E+02  0.37935064E-09
  0.32484081E+02  0.36405037E-09
  0.33966514E+02  0.35283761E-09
  0.35516599E+02  0.34464599E-09
  0.37137423E+02  0.33800007E-09
  0.38832214E+02  0.33100143E-09
  0.40604349E+02  0.32268298E-09
  0.42457356E+02  0.31326525E-09
  0.44394926E+02  0.30311447E-09
  0.46420918E+02  0.29272172E-09
  0.48539368E+02  0.28272864E-09
  0.50754495E+02  0.27392781E-09
  0.53070711E+02  0.26667060E-09
  0.55492628E+02  0.26072568E-09
  0.58025072E+02  0.25572731E-09
  0.60673085E+02  0.25117040E-09
  0.63441942E+02  0.24650925E-09
  0.66337158E+02  0.24166051E-09
  0.69364499E+02  0.23670998E-09
  0.72529995E+02  0.23176934E-09
  0.75839950E+02  0.22697424E-09
  0.79300958E+02  0.22237516E-09
  0.82919910E+02  0.21792753E-09
  0.86704016E+02  0.21356349E-09
  0.90660813E+02  0.20918955E-09
  0.94798180E+02  0.20471997E-09
  0.99124359E+02  0.20016235E-09
  0.10364797E+03  0.19554902E-09
  0.10837801E+03  0.19091809E-09
  0.11332391E+03  0.18628271E-09
  0.11849553E+03  0.18163419E-09
  0.12390315E+03  0.17695845E-09
  0.12955756E+03  0.17224728E-09
  0.13547000E+03  0.16750758E-09
  0.14165227E+03  0.16274798E-09
  0.14811666E+03  0.15797624E-09
  0.15487607E+03  0.15319625E-09
  0.16194394E+03  0.14840953E-09
  0.16933436E+03  0.14361775E-09
  0.17706205E+03  0.13882955E-09
  0.18514240E+03  0.13405542E-09
  0.19359150E+03  0.12930436E-09
  0.20242617E+03  0.12458239E-09
  0.21166403E+03  0.11989404E-09
  0.22132346E+03  0.11524576E-09
  0.23142371E+03  0.11064440E-09
  0.24198488E+03  0.10609596E-09
  0.25302803E+03  0.10160729E-09
  0.26457513E+03  0.97184073E-10
  0.27664920E+03  0.92832073E-10
  0.28927427E+03  0.88555712E-10
  0.30247550E+03  0.84359732E-10
  0.31627917E+03  0.80248181E-10
  0.33071278E+03  0.76224472E-10
  0.34580508E+03  0.72292557E-10
  0.36158613E+03  0.68455419E-10
  0.37808736E+03  0.64715253E-10
  0.39534163E+03  0.61075407E-10
  0.41338331E+03  0.57540404E-10
  0.43224834E+03  0.54113880E-10
  0.45197428E+03  0.50798687E-10
  0.47260044E+03  0.47597633E-10
  0.49416788E+03  0.44512791E-10
  0.51671956E+03  0.41546271E-10
  0.54030041E+03  0.38699759E-10
  0.56495738E+03  0.35975154E-10
  0.59073959E+03  0.33374376E-10
  0.61769839E+03  0.30897433E-10
  0.64588748E+03  0.28542154E-10
  0.67536299E+03  0.26311793E-10
  0.70618363E+03  0.24206140E-10
  0.73841080E+03  0.22217655E-10
  0.77210867E+03  0.20348714E-10
  0.80734438E+03  0.18597517E-10
  0.84418808E+03  0.16958227E-10
  0.88271317E+03  0.15428922E-10
  0.92299639E+03  0.14006084E-10
  0.96511795E+03  0.12686703E-10
  0.10091618E+04  0.11465838E-10
  0.10552155E+04  0.10338247E-10
  0.11033710E+04  0.93007366E-11
  0.11537241E+04  0.83482937E-11
  0.12063751E+04  0.74761429E-11
  0.12614288E+04  0.66796619E-11
  0.13189950E+04  0.59543578E-11
  0.13791882E+04  0.52956006E-11
  0.14421284E+04  0.46988706E-11
  0.15079409E+04  0.41597362E-11
  0.15767568E+04  0.36738948E-11
  0.16487131E+04  0.32374167E-11
  0.17239533E+04  0.28462624E-11
  0.18026270E+04  0.24964912E-11
  0.18848911E+04  0.21848781E-11
  0.19709094E+04  0.19067497E-11
  0.20608532E+04  0.16625893E-11
  0.21549016E+04  0.14443276E-11
  0.22532420E+04  0.12527166E-11
  0.23560703E+04  0.10840073E-11
  0.24635911E+04  0.93597676E-12
  0.25760188E+04  0.80641874E-12
  0.26935771E+04  0.69346620E-12
  0.28165003E+04  0.59494938E-12
  0.29450332E+04  0.50936415E-12
  0.30794318E+04  0.43520102E-12
  0.32199637E+04  0.37109636E-12
  0.33669090E+04  0.31580293E-12
  0.35205601E+04  0.26830636E-12
  0.36812233E+04  0.22742332E-12
  0.38492184E+04  0.19239558E-12
  0.40248800E+04  0.16244859E-12
  0.42085582E+04  0.13689318E-12
  0.44006186E+04  0.11523723E-12
  0.46014438E+04  0.96739317E-13
  0.48114338E+04  0.81056831E-13
  0.50310068E+04  0.67787955E-13
  0.52606002E+04  0.56581024E-13
  0.55006712E+04  0.47144249E-13
  0.57516981E+04  0.39230700E-13
  0.60141807E+04  0.32582131E-13
  0.62886419E+04  0.26987165E-13
  0.65756283E+04  0.22313121E-13
  0.68757115E+04  0.18416227E-13
  0.71894893E+04  0.15174138E-13
  0.75175865E+04  0.12495128E-13
  0.78606566E+04  0.10264256E-13
  0.82193830E+04  0.84080744E-14
  0.85944801E+04  0.68783032E-14
  0.89866950E+04  0.56162677E-14
  0.93968089E+04  0.45882721E-14
  0.98256386E+04  0.37407775E-14
  0.10274038E+05  0.30379668E-14
  0.10742901E+05  0.24657562E-14
  0.11233160E+05  0.19978741E-14
  0.11745793E+05  0.16164242E-14
  0.12281820E+05  0.13057291E-14
  0.12842310E+05  0.10574078E-14
  0.13428377E+05  0.85307196E-15
  0.14041190E+05  0.68631952E-15
  0.14681969E+05  0.55169197E-15
  0.15351991E+05  0.44295395E-15
  0.16052589E+05  0.35519975E-15
  0.16785160E+05  0.28600797E-15
  0.17551162E+05  0.22882778E-15
  0.18352121E+05  0.18282598E-15
  0.19189633E+05  0.14590964E-15
  0.20065365E+05  0.11631219E-15
  0.20981061E+05  0.92594821E-16
  0.21938546E+05  0.73553895E-16
  0.22939727E+05  0.58905728E-16
  0.23986596E+05  0.46718759E-16
  0.25081241E+05  0.36970661E-16
  0.26225840E+05  0.29310756E-16
  0.27422674E+05  0.23155274E-16
  0.28674126E+05  0.18268288E-16
  0.29982690E+05  0.14488725E-16
  0.31350970E+05  0.11456979E-16
  0.32781693E+05  0.90315945E-17
  0.34277707E+05  0.71069498E-17
  0.35841994E+05  0.55737469E-17
  0.37477667E+05  0.43860861E-17
  0.39187986E+05  0.34363638E-17
  0.40976356E+05  0.27215836E-17
  0.42846340E+05  0.21228497E-17
  0.44801661E+05  0.16727002E-17
  0.46846215E+05  0.12983638E-17
  0.48984074E+05  0.10161218E-17
  0.51219495E+05  0.78828775E-18
  0.53556932E+05  0.61573610E-18
  0.56001038E+05  0.48414551E-18
  0.58556683E+05  0.37489952E-18
  0.61228957E+05  0.29182843E-18
  0.64023182E+05  0.22570138E-18
  0.66944923E+05  0.17487307E-18
  0.70000000E+05  0.13578065E-18
  Principal QN n  Azimuthal QN l
               4               0
 Electron Energy Probability dst
  0.10000000E+01  0.42720228E-10
  0.10456357E+01  0.42726904E-10
  0.10933540E+01  0.42733565E-10
  0.11432499E+01  0.42740185E-10
  0.11954229E+01  0.42746735E-10
  0.12499768E+01  0.42753181E-10
  0.13070204E+01  0.42759487E-10
  0.13666671E+01  0.42765610E-10
  0.14290359E+01  0.42771508E-10
  0.14942509E+01  0.42777129E-10
  0.15624421E+01  0.42782420E-10
  0.16337452E+01  0.42787321E-10
  0.17083022E+01  0.42791769E-10
  0.17862617E+01  0.42795692E-10
  0.18677790E+01  0.42799015E-10
  0.19530164E+01  0.42801657E-10
  0.20421436E+01  0.42803530E-10
  0.21353382E+01  0.42804543E-10
  0.22327858E+01  0.42804599E-10
  0.23346805E+01  0.42803593E-10
  0.24412252E+01  0.42801418E-10
  0.25526322E+01  0.42797959E-10
  0.26691232E+01  0.42793100E-10
  0.27909305E+01  0.42786717E-10
  0.29182965E+01  0.42778687E-10
  0.30514749E+01  0.42768885E-10
  0.31907310E+01  0.42757185E-10
  0.33363422E+01  0.42743465E-10
  0.34885984E+01  0.42727608E-10
  0.36478030E+01  0.42709507E-10
  0.38142729E+01  0.42689065E-10
  0.39883398E+01  0.42666199E-10
  0.41703504E+01  0.42640769E-10
  0.43606672E+01  0.42612594E-10
  0.45596692E+01  0.42581486E-10
  0.47677528E+01  0.42547257E-10
  0.49853324E+01  0.42509719E-10
  0.52128414E+01  0.42468688E-10
  0.54507329E+01  0.42423987E-10
  0.56994808E+01  0.42375450E-10
  0.59595804E+01  0.42322905E-10
  0.62315499E+01  0.42266132E-10
  0.65159309E+01  0.42204907E-10
  0.68132898E+01  0.42139011E-10
  0.71242189E+01  0.42068235E-10
  0.74493374E+01  0.41992388E-10
  0.77892930E+01  0.41911303E-10
  0.81447626E+01  0.41824827E-10
  0.85164544E+01  0.41732760E-10
  0.89051085E+01  0.41634906E-10
  0.93114992E+01  0.41531094E-10
  0.97364357E+01  0.41421191E-10
  0.10180765E+02  0.41305107E-10
  0.10645371E+02  0.41182810E-10
  0.11131179E+02  0.41054193E-10
  0.11639158E+02  0.40918997E-10
  0.12170319E+02  0.40776960E-10
  0.12725720E+02  0.40627823E-10
  0.13306467E+02  0.40471339E-10
  0.13913716E+02  0.40307274E-10
  0.14548678E+02  0.40135415E-10
  0.15212617E+02  0.39955571E-10
  0.15906855E+02  0.39767532E-10
  0.16632775E+02  0.39571097E-10
  0.17391823E+02  0.39366097E-10
  0.18185510E+02  0.39152406E-10
  0.19015418E+02  0.38929944E-10
  0.19883200E+02  0.38698700E-10
  0.20790583E+02  0.38458649E-10
  0.21739375E+02  0.38209548E-10
  0.22731466E+02  0.37951100E-10
  0.23768832E+02  0.37682991E-10
  0.24853539E+02  0.37404898E-10
  0.25987747E+02  0.37116526E-10
  0.27173715E+02  0.36817628E-10
  0.28413806E+02  0.36507972E-10
  0.29710489E+02  0.36187336E-10
  0.31066348E+02  0.35855518E-10
  0.32484081E+02  0.35512336E-10
  0.33966514E+02  0.35157631E-10
  0.35516599E+02  0.34791227E-10
  0.37137423E+02  0.34412907E-10
  0.38832214E+02  0.34022457E-10
  0.40604349E+02  0.33619664E-10
  0.42457356E+02  0.33204365E-10
  0.44394926E+02  0.32776505E-10
  0.46420918E+02  0.32336078E-10
  0.48539368E+02  0.31883128E-10
  0.50754495E+02  0.31417720E-10
  0.53070711E+02  0.30939838E-10
  0.55492628E+02  0.30449455E-10
  0.58025072E+02  0.29946565E-10
  0.60673085E+02  0.29431291E-10
  0.63441942E+02  0.28903859E-10
  0.66337158E+02  0.28364424E-10
  0.69364499E+02  0.27812926E-10
  0.72529995E+02  0.27249355E-10
  0.75839950E+02  0.26674211E-10
  0.79300958E+02  0.26088256E-10
  0.82919910E+02  0.25492235E-10
  0.86704016E+02  0.24886695E-10
  0.90660813E+02  0.24272189E-10
  0.94798180E+02  0.23649298E-10
  0.99124359E+02  0.23018622E-10
  0.10364797E+03  0.22380796E-10
  0.10837801E+03  0.21737068E-10
  0.11332391E+03  0.21089278E-10
  0.11849553E+03  0.20438006E-10
  0.12390315E+03  0.19783203E-10
  0.12955756E+03  0.19126376E-10
  0.13547000E+03  0.18469434E-10
  0.14165227E+03  0.17813441E-10
  0.14811666E+03  0.17159173E-10
  0.15487607E+03  0.16507923E-10
  0.16194394E+03  0.15861424E-10
  0.16933436E+03  0.15220270E-10
  0.17706205E+03  0.14583818E-10
  0.18514240E+03  0.13955255E-10
  0.19359150E+03  0.13336205E-10
  0.20242617E+03  0.12725537E-10
  0.21166403E+03  0.12125214E-10
  0.22132346E+03  0.11537394E-10
  0.23142371E+03  0.10962035E-10
  0.24198488E+03  0.10399298E-10
  0.25302803E+03  0.98516416E-11
  0.26457513E+03  0.93194333E-11
  0.27664920E+03  0.88021637E-11
  0.28927427E+03  0.83000636E-11
  0.30247550E+03  0.78141297E-11
  0.31627917E+03  0.73462540E-11
  0.33071278E+03  0.68978045E-11
  0.34580508E+03  0.64668393E-11
  0.36158613E+03  0.60499053E-11
  0.37808736E+03  0.56554364E-11
  0.39534163E+03  0.52776275E-11
  0.41338331E+03  0.49166199E-11
  0.43224834E+03  0.45755259E-11
  0.45197428E+03  0.42516462E-11
  0.47260044E+03  0.39444684E-11
  0.49416788E+03  0.36536121E-11
  0.51671956E+03  0.33803875E-11
  0.54030041E+03  0.31227911E-11
  0.56495738E+03  0.28809311E-11
  0.59073959E+03  0.26541626E-11
  0.61769839E+03  0.24419846E-11
  0.64588748E+03  0.22437917E-11
  0.67536299E+03  0.20587404E-11
  0.70618363E+03  0.18865248E-11
  0.73841080E+03  0.17267265E-11
  0.77210867E+03  0.15781405E-11
  0.80734438E+03  0.14405284E-11
  0.84418808E+03  0.13132714E-11
  0.88271317E+03  0.11959362E-11
  0.92299639E+03  0.10875816E-11
  0.96511795E+03  0.98790299E-12
  0.10091618E+04  0.89629669E-12
  0.10552155E+04  0.81229864E-12
  0.11033710E+04  0.73525414E-12
  0.11537241E+04  0.66478474E-12
  0.12063751E+04  0.60040377E-12
  0.12614288E+04  0.54167028E-12
  0.13189950E+04  0.48816180E-12
  0.13791882E+04  0.43947198E-12
  0.14421284E+04  0.39522835E-12
  0.15079409E+04  0.35508088E-12
  0.15767568E+04  0.31872187E-12
  0.16487131E+04  0.28577234E-12
  0.17239533E+04  0.25600697E-12
  0.18026270E+04  0.22916874E-12
  0.18848911E+04  0.20492862E-12
  0.19709094E+04  0.18310992E-12
  0.20608532E+04  0.16348112E-12
  0.21549016E+04  0.14581427E-12
  0.22532420E+04  0.12996826E-12
  0.23560703E+04  0.11574317E-12
  0.24635911E+04  0.10300174E-12
  0.25760188E+04  0.91602472E-13
  0.26935771E+04  0.81401699E-13
  0.28165003E+04  0.72292066E-13
  0.29450332E+04  0.64144892E-13
  0.30794318E+04  0.56879429E-13
  0.32199637E+04  0.50400317E-13
  0.33669090E+04  0.44634503E-13
  0.35205601E+04  0.39500046E-13
  0.36812233E+04  0.34934627E-13
  0.38492184E+04  0.30874833E-13
  0.40248800E+04  0.27271773E-13
  0.42085582E+04  0.24075345E-13
  0.44006186E+04  0.21241764E-13
  0.46014438E+04  0.18726235E-13
  0.48114338E+04  0.16499217E-13
  0.50310068E+04  0.14530466E-13
  0.52606002E+04  0.12789422E-13
  0.55006712E+04  0.11250069E-13
  0.57516981E+04  0.98898846E-14
  0.60141807E+04  0.86897292E-14
  0.62886419E+04  0.76310089E-14
  0.65756283E+04  0.66966190E-14
  0.68757115E+04  0.58738502E-14
  0.71894893E+04  0.51499623E-14
  0.75175865E+04  0.45117924E-14
  0.78606566E+04  0.39503286E-14
  0.82193830E+04  0.34567346E-14
  0.85944801E+04  0.30226720E-14
  0.89866950E+04  0.26417097E-14
  0.93968089E+04  0.23075269E-14
  0.98256386E+04  0.20140209E-14
  0.10274038E+05  0.17564493E-14
  0.10742901E+05  0.15310955E-14
  0.11233160E+05  0.13339720E-14
  0.11745793E+05  0.11613170E-14
  0.12281820E+05  0.10101034E-14
  0.12842310E+05  0.87776747E-15
  0.13428377E+05  0.76226701E-15
  0.14041190E+05  0.66114290E-15
  0.14681969E+05  0.57316911E-15
  0.15351991E+05  0.49682686E-15
  0.16052589E+05  0.42998309E-15
  0.16785160E+05  0.37184629E-15
  0.17551162E+05  0.32142785E-15
  0.18352121E+05  0.27761810E-15
  0.19189633E+05  0.23957202E-15
  0.20065365E+05  0.20668991E-15
  0.20981061E+05  0.17805229E-15
  0.21938546E+05  0.15328668E-15
  0.22939727E+05  0.13194491E-15
  0.23986596E+05  0.11346673E-15
  0.25081241E+05  0.97450334E-16
  0.26225840E+05  0.83633218E-16
  0.27422674E+05  0.71756671E-16
  0.28674126E+05  0.61541674E-16
  0.29982690E+05  0.52711396E-16
  0.31350970E+05  0.45114219E-16
  0.32781693E+05  0.38553629E-16
  0.34277707E+05  0.32953586E-16
  0.35841994E+05  0.28151500E-16
  0.37477667E+05  0.24025390E-16
  0.39187986E+05  0.20460862E-16
  0.40976356E+05  0.17422203E-16
  0.42846340E+05  0.14837421E-16
  0.44801661E+05  0.12614361E-16
  0.46846215E+05  0.10724874E-16
  0.48984074E+05  0.90757919E-17
  0.51219495E+05  0.77088714E-17
  0.53556932E+05  0.65207120E-17
  0.56001038E+05  0.55399111E-17
  0.58556683E+05  0.46688250E-17
  0.61228957E+05  0.39528274E-17
  0.64023182E+05  0.33278089E-17
  0.66944923E+05  0.28176427E-17
  0.70000000E+05  0.23645210E-17
  Principal QN n  Azimuthal QN l
               4               1
 Electron Energy Probability dst
  0.10000000E+01  0.20974807E-09
  0.10456357E+01  0.20962904E-09
  0.10933540E+01  0.20950438E-09
  0.11432499E+01  0.20937383E-09
  0.11954229E+01  0.20923710E-09
  0.12499768E+01  0.20909388E-09
  0.13070204E+01  0.20894384E-09
  0.13666671E+01  0.20878665E-09
  0.14290359E+01  0.20862196E-09
  0.14942509E+01  0.20844937E-09
  0.15624421E+01  0.20826850E-09
  0.16337452E+01  0.20807892E-09
  0.17083022E+01  0.20788021E-09
  0.17862617E+01  0.20767193E-09
  0.18677790E+01  0.20745364E-09
  0.19530164E+01  0.20722488E-09
  0.20421436E+01  0.20698518E-09
  0.21353382E+01  0.20673401E-09
  0.22327858E+01  0.20647086E-09
  0.23346805E+01  0.20619517E-09
  0.24412252E+01  0.20590638E-09
  0.25526322E+01  0.20560391E-09
  0.26691232E+01  0.20528716E-09
  0.27909305E+01  0.20495552E-09
  0.29182965E+01  0.20460837E-09
  0.30514749E+01  0.20424508E-09
  0.31907310E+01  0.20386501E-09
  0.33363422E+01  0.20346753E-09
  0.34885984E+01  0.20305196E-09
  0.36478030E+01  0.20261752E-09
  0.38142729E+01  0.20216339E-09
  0.39883398E+01  0.20168867E-09
  0.41703504E+01  0.20119245E-09
  0.43606672E+01  0.20067372E-09
  0.45596692E+01  0.20013146E-09
  0.47677528E+01  0.19956455E-09
  0.49853324E+01  0.19897185E-09
  0.52128414E+01  0.19835216E-09
  0.54507329E+01  0.19770429E-09
  0.56994808E+01  0.19702746E-09
  0.59595804E+01  0.19632102E-09
  0.62315499E+01  0.19558435E-09
  0.65159309E+01  0.19481693E-09
  0.68132898E+01  0.19401840E-09
  0.71242189E+01  0.19318860E-09
  0.74493374E+01  0.19232719E-09
  0.77892930E+01  0.19143325E-09
  0.81447626E+01  0.19050573E-09
  0.85164544E+01  0.18954345E-09
  0.89051085E+01  0.18854515E-09
  0.93114992E+01  0.18750950E-09
  0.97364357E+01  0.18643520E-09
  0.10180765E+02  0.18532172E-09
  0.10645371E+02  0.18416887E-09
  0.11131179E+02  0.18297671E-09
  0.11639158E+02  0.18174559E-09
  0.12170319E+02  0.18047618E-09
  0.12725720E+02  0.17916958E-09
  0.13306467E+02  0.17782683E-09
  0.13913716E+02  0.17644817E-09
  0.14548678E+02  0.17503381E-09
  0.15212617E+02  0.17358403E-09
  0.15906855E+02  0.17209904E-09
  0.16632775E+02  0.17057905E-09
  0.17391823E+02  0.16902429E-09
  0.18185510E+02  0.16743544E-09
  0.19015418E+02  0.16581383E-09
  0.19883200E+02  0.16416108E-09
  0.20790583E+02  0.16247912E-09
  0.21739375E+02  0.16077024E-09
  0.22731466E+02  0.15903703E-09
  0.23768832E+02  0.15728140E-09
  0.24853539E+02  0.15550423E-09
  0.25987747E+02  0.15370603E-09
  0.27173715E+02  0.15188740E-09
  0.28413806E+02  0.15005046E-09
  0.29710489E+02  0.14819783E-09
  0.31066348E+02  0.14633216E-09
  0.32484081E+02  0.14445476E-09
  0.33966514E+02  0.14256563E-09
  0.35516599E+02  0.14066430E-09
  0.37137423E+02  0.13875129E-09
  0.38832214E+02  0.13682792E-09
  0.40604349E+02  0.13489504E-09
  0.42457356E+02  0.13295308E-09
  0.44394926E+02  0.13100247E-09
  0.46420918E+02  0.12904360E-09
  0.48539368E+02  0.12707602E-09
  0.50754495E+02  0.12509843E-09
  0.53070711E+02  0.12310986E-09
  0.55492628E+02  0.12110930E-09
  0.58025072E+02  0.11909468E-09
  0.60673085E+02  0.11706471E-09
  0.63441942E+02  0.11501908E-09
  0.66337158E+02  0.11295628E-09
  0.69364499E+02  0.11087275E-09
  0.72529995E+02  0.10876435E-09
  0.75839950E+02  0.10663033E-09
  0.79300958E+02  0.10447036E-09
  0.82919910E+02  0.10228363E-09
  0.86704016E+02  0.10006880E-09
  0.90660813E+02  0.97823617E-10
  0.94798180E+02  0.95546758E-10
  0.99124359E+02  0.93238842E-10
  0.10364797E+03  0.90900768E-10
  0.10837801E+03  0.88534206E-10
  0.11332391E+03  0.86139125E-10
  0.11849553E+03  0.83715261E-10
  0.12390315E+03  0.81266661E-10
  0.12955756E+03  0.78797697E-10
  0.13547000E+03  0.76309780E-10
  0.14165227E+03  0.73805702E-10
  0.14811666E+03  0.71290511E-10
  0.15487607E+03  0.68769880E-10
  0.16194394E+03  0.66246151E-10
  0.16933436E+03  0.63718643E-10
  0.17706205E+03  0.61196971E-10
  0.18514240E+03  0.58692220E-10
  0.19359150E+03  0.56203043E-10
  0.20242617E+03  0.53734804E-10
  0.21166403E+03  0.51294954E-10
  0.22132346E+03  0.48887596E-10
  0.23142371E+03  0.46517508E-10
  0.24198488E+03  0.44190714E-10
  0.25302803E+03  0.41913304E-10
  0.26457513E+03  0.39686758E-10
  0.27664920E+03  0.37513610E-10
  0.28927427E+03  0.35399771E-10
  0.30247550E+03  0.33350881E-10
  0.31627917E+03  0.31368544E-10
  0.33071278E+03  0.29455691E-10
  0.34580508E+03  0.27616144E-10
  0.36158613E+03  0.25842981E-10
  0.37808736E+03  0.24142172E-10
  0.39534163E+03  0.22522599E-10
  0.41338331E+03  0.20971432E-10
  0.43224834E+03  0.19494247E-10
  0.45197428E+03  0.18095047E-10
  0.47260044E+03  0.16767945E-10
  0.49416788E+03  0.15509185E-10
  0.51671956E+03  0.14325198E-10
  0.54030041E+03  0.13211184E-10
  0.56495738E+03  0.12160809E-10
  0.59073959E+03  0.11178456E-10
  0.61769839E+03  0.10259032E-10
  0.64588748E+03  0.94003074E-11
  0.67536299E+03  0.85999274E-11
  0.70618363E+03  0.78553592E-11
  0.73841080E+03  0.71648743E-11
  0.77210867E+03  0.65247620E-11
  0.80734438E+03  0.59329016E-11
  0.84418808E+03  0.53866500E-11
  0.88271317E+03  0.48833332E-11
  0.92299639E+03  0.44206940E-11
  0.96511795E+03  0.39957280E-11
  0.10091618E+04  0.36064497E-11
  0.10552155E+04  0.32504724E-11
  0.11033710E+04  0.29253755E-11
  0.11537241E+04  0.26290508E-11
  0.12063751E+04  0.23593695E-11
  0.12614288E+04  0.21144547E-11
  0.13189950E+04  0.18922845E-11
  0.13791882E+04  0.16912189E-11
  0.14421284E+04  0.15093881E-11
  0.15079409E+04  0.13452585E-11
  0.15767568E+04  0.11974865E-11
  0.16487131E+04  0.10643804E-11
  0.17239533E+04  0.94495224E-12
  0.18026270E+04  0.83801485E-12
  0.18848911E+04  0.74207325E-12
  0.19709094E+04  0.65634111E-12
  0.20608532E+04  0.57981243E-12
  0.21549016E+04  0.51149269E-12
  0.22532420E+04  0.45075002E-12
  0.23560703E+04  0.39670075E-12
  0.24635911E+04  0.34872920E-12
  0.25760188E+04  0.30620339E-12
  0.26935771E+04  0.26850192E-12
  0.28165003E+04  0.23519191E-12
  0.29450332E+04  0.20575044E-12
  0.30794318E+04  0.17981566E-12
  0.32199637E+04  0.15695785E-12
  0.33669090E+04  0.13685901E-12
  0.35205601E+04  0.11917570E-12
  0.36812233E+04  0.10365799E-12
  0.38492184E+04  0.90058854E-13
  0.40248800E+04  0.78169643E-13
  0.42085582E+04  0.67770997E-13
  0.44006186E+04  0.58692807E-13
  0.46014438E+04  0.50766557E-13
  0.48114338E+04  0.43865482E-13
  0.50310068E+04  0.37864390E-13
  0.52606002E+04  0.32651100E-13
  0.55006712E+04  0.28124139E-13
  0.57516981E+04  0.24192461E-13
  0.60141807E+04  0.20792025E-13
  0.62886419E+04  0.17856015E-13
  0.65756283E+04  0.15313012E-13
  0.68757115E+04  0.13117759E-13
  0.71894893E+04  0.11226868E-13
  0.75175865E+04  0.95941496E-14
  0.78606566E+04  0.81921356E-14
  0.82193830E+04  0.69890194E-14
  0.85944801E+04  0.59540766E-14
  0.89866950E+04  0.50683084E-14
  0.93968089E+04  0.43082867E-14
  0.98256386E+04  0.36571996E-14
  0.10274038E+05  0.31012701E-14
  0.10742901E+05  0.26264314E-14
  0.11233160E+05  0.22217579E-14
  0.11745793E+05  0.18785957E-14
  0.12281820E+05  0.15851630E-14
  0.12842310E+05  0.13360814E-14
  0.13428377E+05  0.11254737E-14
  0.14041190E+05  0.94672694E-15
  0.14681969E+05  0.79528575E-15
  0.15351991E+05  0.66725396E-15
  0.16052589E+05  0.55917177E-15
  0.16785160E+05  0.46864445E-15
  0.17551162E+05  0.39198003E-15
  0.18352121E+05  0.32770758E-15
  0.19189633E+05  0.27336234E-15
  0.20065365E+05  0.22796908E-15
  0.20981061E+05  0.18984533E-15
  0.21938546E+05  0.15800813E-15
  0.22939727E+05  0.13148174E-15
  0.23986596E+05  0.10919881E-15
  0.25081241E+05  0.90600825E-16
  0.26225840E+05  0.75060937E-16
  0.27422674E+05  0.62173337E-16
  0.28674126E+05  0.51457101E-16
  0.29982690E+05  0.42573572E-16
  0.31350970E+05  0.35148248E-16
  0.32781693E+05  0.28978878E-16
  0.34277707E+05  0.23899255E-16
  0.35841994E+05  0.19664502E-16
  0.37477667E+05  0.16194877E-16
  0.39187986E+05  0.13287031E-16
  0.40976356E+05  0.10902728E-16
  0.42846340E+05  0.89781749E-17
  0.44801661E+05  0.73461582E-17
  0.46846215E+05  0.60240548E-17
  0.48984074E+05  0.49036540E-17
  0.51219495E+05  0.40193672E-17
  0.53556932E+05  0.32744135E-17
  0.56001038E+05  0.26872214E-17
  0.58556683E+05  0.21792902E-17
  0.61228957E+05  0.17746100E-17
  0.64023182E+05  0.14425012E-17
  0.66944923E+05  0.11734971E-17
  0.70000000E+05  0.95114957E-18
  Principal QN n  Azimuthal QN l
               4               2
 Electron Energy Probability dst
  0.10000000E+01  0.21157779E-08
  0.10456357E+01  0.21242818E-08
  0.10933540E+01  0.21334470E-08
  0.11432499E+01  0.21433347E-08
  0.11954229E+01  0.21540126E-08
  0.12499768E+01  0.21655556E-08
  0.13070204E+01  0.21780468E-08
  0.13666671E+01  0.21915783E-08
  0.14290359E+01  0.22062521E-08
  0.14942509E+01  0.22221819E-08
  0.15624421E+01  0.22394942E-08
  0.16337452E+01  0.22583312E-08
  0.17083022E+01  0.22788513E-08
  0.17862617E+01  0.23012317E-08
  0.18677790E+01  0.23256704E-08
  0.19530164E+01  0.23523885E-08
  0.20421436E+01  0.23816339E-08
  0.21353382E+01  0.24136839E-08
  0.22327858E+01  0.24488495E-08
  0.23346805E+01  0.24874793E-08
  0.24412252E+01  0.25299649E-08
  0.25526322E+01  0.25767458E-08
  0.26691232E+01  0.26283229E-08
  0.27909305E+01  0.26852887E-08
  0.29182965E+01  0.27483234E-08
  0.30514749E+01  0.28182001E-08
  0.31907310E+01  0.28957985E-08
  0.33363422E+01  0.29821194E-08
  0.34885984E+01  0.30783022E-08
  0.36478030E+01  0.31856444E-08
  0.38142729E+01  0.33056241E-08
  0.39883398E+01  0.34399270E-08
  0.41703504E+01  0.35905747E-08
  0.43606672E+01  0.37600455E-08
  0.45596692E+01  0.39512183E-08
  0.47677528E+01  0.41674217E-08
  0.49853324E+01  0.44125022E-08
  0.52128414E+01  0.46909039E-08
  0.54507329E+01  0.50077591E-08
  0.56994808E+01  0.53692281E-08
  0.59595804E+01  0.57833712E-08
  0.62315499E+01  0.62598640E-08
  0.65159309E+01  0.68100605E-08
  0.68132898E+01  0.74472702E-08
  0.71242189E+01  0.81872036E-08
  0.74493374E+01  0.90483847E-08
  0.77892930E+01  0.10052479E-07
  0.81447626E+01  0.11224798E-07
  0.85164544E+01  0.12599482E-07
  0.89051085E+01  0.14229445E-07
  0.93114992E+01  0.16180472E-07
  0.97364357E+01  0.18531584E-07
  0.10180765E+02  0.21371222E-07
  0.10645371E+02  0.24729467E-07
  0.11131179E+02  0.28583509E-07
  0.11639158E+02  0.32892413E-07
  0.12170319E+02  0.37593761E-07
  0.12725720E+02  0.42595872E-07
  0.13306467E+02  0.47678222E-07
  0.13913716E+02  0.52435604E-07
  0.14548678E+02  0.56342609E-07
  0.15212617E+02  0.58736491E-07
  0.15906855E+02  0.58887872E-07
  0.16632775E+02  0.56760651E-07
  0.17391823E+02  0.52819104E-07
  0.18185510E+02  0.47717174E-07
  0.19015418E+02  0.42309479E-07
  0.19883200E+02  0.37131266E-07
  0.20790583E+02  0.32282390E-07
  0.21739375E+02  0.27857429E-07
  0.22731466E+02  0.23959223E-07
  0.23768832E+02  0.20608353E-07
  0.24853539E+02  0.17744299E-07
  0.25987747E+02  0.15277225E-07
  0.27173715E+02  0.13145597E-07
  0.28413806E+02  0.11310087E-07
  0.29710489E+02  0.97293202E-08
  0.31066348E+02  0.83659191E-08
  0.32484081E+02  0.71819522E-08
  0.33966514E+02  0.61569326E-08
  0.35516599E+02  0.52656931E-08
  0.37137423E+02  0.44912931E-08
  0.38832214E+02  0.38210515E-08
  0.40604349E+02  0.32375354E-08
  0.42457356E+02  0.27308691E-08
  0.44394926E+02  0.22931506E-08
  0.46420918E+02  0.19148041E-08
  0.48539368E+02  0.15903132E-08
  0.50754495E+02  0.13128679E-08
  0.53070711E+02  0.10768503E-08
  0.55492628E+02  0.87815603E-09
  0.58025072E+02  0.71180807E-09
  0.60673085E+02  0.57419632E-09
  0.63441942E+02  0.46173348E-09
  0.66337158E+02  0.37122242E-09
  0.69364499E+02  0.29971413E-09
  0.72529995E+02  0.24455251E-09
  0.75839950E+02  0.20329568E-09
  0.79300958E+02  0.17373903E-09
  0.82919910E+02  0.15388394E-09
  0.86704016E+02  0.14192672E-09
  0.90660813E+02  0.13626363E-09
  0.94798180E+02  0.13550780E-09
  0.99124359E+02  0.13839059E-09
  0.10364797E+03  0.14385827E-09
  0.10837801E+03  0.15094774E-09
  0.11332391E+03  0.15897716E-09
  0.11849553E+03  0.16720263E-09
  0.12390315E+03  0.17514823E-09
  0.12955756E+03  0.18244637E-09
  0.13547000E+03  0.18874556E-09
  0.14165227E+03  0.19385488E-09
  0.14811666E+03  0.19763971E-09
  0.15487607E+03  0.20001918E-09
  0.16194394E+03  0.20098776E-09
  0.16933436E+03  0.20058107E-09
  0.17706205E+03  0.19884799E-09
  0.18514240E+03  0.19590212E-09
  0.19359150E+03  0.19185526E-09
  0.20242617E+03  0.18681886E-09
  0.21166403E+03  0.18094381E-09
  0.22132346E+03  0.17437494E-09
  0.23142371E+03  0.16722612E-09
  0.24198488E+03  0.15963329E-09
  0.25302803E+03  0.15173101E-09
  0.26457513E+03  0.14362356E-09
  0.27664920E+03  0.13540504E-09
  0.28927427E+03  0.12717907E-09
  0.30247550E+03  0.11902405E-09
  0.31627917E+03  0.11099954E-09
  0.33071278E+03  0.10317778E-09
  0.34580508E+03  0.95602098E-10
  0.36158613E+03  0.88296735E-10
  0.37808736E+03  0.81308901E-10
  0.39534163E+03  0.74661158E-10
  0.41338331E+03  0.68357949E-10
  0.43224834E+03  0.62407602E-10
  0.45197428E+03  0.56831931E-10
  0.47260044E+03  0.51618177E-10
  0.49416788E+03  0.46752621E-10
  0.51671956E+03  0.42247692E-10
  0.54030041E+03  0.38083317E-10
  0.56495738E+03  0.34247222E-10
  0.59073959E+03  0.30727255E-10
  0.61769839E+03  0.27500632E-10
  0.64588748E+03  0.24553945E-10
  0.67536299E+03  0.21877942E-10
  0.70618363E+03  0.19452306E-10
  0.73841080E+03  0.17251412E-10
  0.77210867E+03  0.15267208E-10
  0.80734438E+03  0.13489968E-10
  0.84418808E+03  0.11900641E-10
  0.88271317E+03  0.10472189E-10
  0.92299639E+03  0.91926006E-11
  0.96511795E+03  0.80550784E-11
  0.10091618E+04  0.70465027E-11
  0.10552155E+04  0.61492412E-11
  0.11033710E+04  0.53552789E-11
  0.11537241E+04  0.46572341E-11
  0.12063751E+04  0.40427317E-11
  0.12614288E+04  0.35006288E-11
  0.13189950E+04  0.30261190E-11
  0.13791882E+04  0.26119450E-11
  0.14421284E+04  0.22491731E-11
  0.15079409E+04  0.19334381E-11
  0.15767568E+04  0.16597363E-11
  0.16487131E+04  0.14215533E-11
  0.17239533E+04  0.12154302E-11
  0.18026270E+04  0.10377526E-11
  0.18848911E+04  0.88413610E-12
  0.19709094E+04  0.75215750E-12
  0.20608532E+04  0.63890737E-12
  0.21549016E+04  0.54160371E-12
  0.22532420E+04  0.45853855E-12
  0.23560703E+04  0.38749056E-12
  0.24635911E+04  0.32695639E-12
  0.25760188E+04  0.27550404E-12
  0.26935771E+04  0.23174668E-12
  0.28165003E+04  0.19471182E-12
  0.29450332E+04  0.16329206E-12
  0.30794318E+04  0.13677566E-12
  0.32199637E+04  0.11437710E-12
  0.33669090E+04  0.95538549E-13
  0.35205601E+04  0.79688622E-13
  0.36812233E+04  0.66392741E-13
  0.38492184E+04  0.55229000E-13
  0.40248800E+04  0.45889515E-13
  0.42085582E+04  0.38084664E-13
  0.44006186E+04  0.31572952E-13
  0.46014438E+04  0.26120841E-13
  0.48114338E+04  0.21581349E-13
  0.50310068E+04  0.17814099E-13
  0.52606002E+04  0.14685558E-13
  0.55006712E+04  0.12090624E-13
  0.57516981E+04  0.99449115E-14
  0.60141807E+04  0.81695221E-14
  0.62886419E+04  0.66983235E-14
  0.65756283E+04  0.54846592E-14
  0.68757115E+04  0.44848474E-14
  0.71894893E+04  0.36636819E-14
  0.75175865E+04  0.29942907E-14
  0.78606566E+04  0.24410043E-14
  0.82193830E+04  0.19835035E-14
  0.85944801E+04  0.16107793E-14
  0.89866950E+04  0.13066824E-14
  0.93968089E+04  0.10600241E-14
  0.98256386E+04  0.85829105E-15
  0.10274038E+05  0.69303894E-15
  0.10742901E+05  0.55922257E-15
  0.11233160E+05  0.45022903E-15
  0.11745793E+05  0.36270593E-15
  0.12281820E+05  0.29138621E-15
  0.12842310E+05  0.23434368E-15
  0.13428377E+05  0.18788234E-15
  0.14041190E+05  0.15042734E-15
  0.14681969E+05  0.12020140E-15
  0.15351991E+05  0.95955649E-16
  0.16052589E+05  0.76469905E-16
  0.16785160E+05  0.61181334E-16
  0.17551162E+05  0.48794867E-16
  0.18352121E+05  0.38822358E-16
  0.19189633E+05  0.30838742E-16
  0.20065365E+05  0.24467806E-16
  0.20981061E+05  0.19430938E-16
  0.21938546E+05  0.15403085E-16
  0.22939727E+05  0.12301979E-16
  0.23986596E+05  0.97050342E-17
  0.25081241E+05  0.76902039E-17
  0.26225840E+05  0.60394593E-17
  0.27422674E+05  0.47611387E-17
  0.28674126E+05  0.37630160E-17
  0.29982690E+05  0.29576138E-17
  0.31350970E+05  0.23417748E-17
  0.32781693E+05  0.18343967E-17
  0.34277707E+05  0.14439177E-17
  0.35841994E+05  0.11370501E-17
  0.37477667E+05  0.88141296E-18
  0.39187986E+05  0.69253002E-18
  0.40976356E+05  0.54260519E-18
  0.42846340E+05  0.43412958E-18
  0.44801661E+05  0.33388864E-18
  0.46846215E+05  0.25970375E-18
  0.48984074E+05  0.20146709E-18
  0.51219495E+05  0.15728651E-18
  0.53556932E+05  0.12412326E-18
  0.56001038E+05  0.96861777E-19
  0.58556683E+05  0.74526066E-19
  0.61228957E+05  0.57008471E-19
  0.64023182E+05  0.45207550E-19
  0.66944923E+05  0.34628615E-19
  0.70000000E+05  0.26817651E-19
  Principal QN n  Azimuthal QN l
               5               0
 Electron Energy Probability dst
  0.10000000E+01  0.49376553E-09
  0.10456357E+01  0.48510364E-09
  0.10933540E+01  0.47620618E-09
  0.11432499E+01  0.46707432E-09
  0.11954229E+01  0.45770995E-09
  0.12499768E+01  0.44811576E-09
  0.13070204E+01  0.43829524E-09
  0.13666671E+01  0.42825269E-09
  0.14290359E+01  0.41799325E-09
  0.14942509E+01  0.40752327E-09
  0.15624421E+01  0.39685129E-09
  0.16337452E+01  0.38598736E-09
  0.17083022E+01  0.37494285E-09
  0.17862617E+01  0.36373045E-09
  0.18677790E+01  0.35236418E-09
  0.19530164E+01  0.34085936E-09
  0.20421436E+01  0.32923246E-09
  0.21353382E+01  0.31750160E-09
  0.22327858E+01  0.30568761E-09
  0.23346805E+01  0.29381292E-09
  0.24412252E+01  0.28190117E-09
  0.25526322E+01  0.26997691E-09
  0.26691232E+01  0.25806528E-09
  0.27909305E+01  0.24619157E-09
  0.29182965E+01  0.23438365E-09
  0.30514749E+01  0.22267420E-09
  0.31907310E+01  0.21109677E-09
  0.33363422E+01  0.19968482E-09
  0.34885984E+01  0.18847088E-09
  0.36478030E+01  0.17748578E-09
  0.38142729E+01  0.16676310E-09
  0.39883398E+01  0.15634128E-09
  0.41703504E+01  0.14625711E-09
  0.43606672E+01  0.13654393E-09
  0.45596692E+01  0.12723001E-09
  0.47677528E+01  0.11834334E-09
  0.49853324E+01  0.10992113E-09
  0.52128414E+01  0.10199760E-09
  0.54507329E+01  0.94599957E-10
  0.56994808E+01  0.87746501E-10
  0.59595804E+01  0.81457059E-10
  0.62315499E+01  0.75753959E-10
  0.65159309E+01  0.70648899E-10
  0.68132898E+01  0.66150874E-10
  0.71242189E+01  0.62271698E-10
  0.74493374E+01  0.59011660E-10
  0.77892930E+01  0.56369496E-10
  0.81447626E+01  0.54336476E-10
  0.85164544E+01  0.52894574E-10
  0.89051085E+01  0.52035235E-10
  0.93114992E+01  0.51737925E-10
  0.97364357E+01  0.51966192E-10
  0.10180765E+02  0.52694999E-10
  0.10645371E+02  0.53895565E-10
  0.11131179E+02  0.55520302E-10
  0.11639158E+02  0.57525321E-10
  0.12170319E+02  0.59873817E-10
  0.12725720E+02  0.62512318E-10
  0.13306467E+02  0.65387969E-10
  0.13913716E+02  0.68456411E-10
  0.14548678E+02  0.71659696E-10
  0.15212617E+02  0.74945002E-10
  0.15906855E+02  0.78266046E-10
  0.16632775E+02  0.81567715E-10
  0.17391823E+02  0.84804222E-10
  0.18185510E+02  0.87929562E-10
  0.19015418E+02  0.90897968E-10
  0.19883200E+02  0.93673447E-10
  0.20790583E+02  0.96219105E-10
  0.21739375E+02  0.98504326E-10
  0.22731466E+02  0.10050137E-09
  0.23768832E+02  0.10218706E-09
  0.24853539E+02  0.10354404E-09
  0.25987747E+02  0.10455960E-09
  0.27173715E+02  0.10522685E-09
  0.28413806E+02  0.10554026E-09
  0.29710489E+02  0.10549929E-09
  0.31066348E+02  0.10511205E-09
  0.32484081E+02  0.10438628E-09
  0.33966514E+02  0.10333322E-09
  0.35516599E+02  0.10196944E-09
  0.37137423E+02  0.10031361E-09
  0.38832214E+02  0.98387061E-10
  0.40604349E+02  0.96213703E-10
  0.42457356E+02  0.93819125E-10
  0.44394926E+02  0.91222935E-10
  0.46420918E+02  0.88451526E-10
  0.48539368E+02  0.85537025E-10
  0.50754495E+02  0.82496680E-10
  0.53070711E+02  0.79356284E-10
  0.55492628E+02  0.76152938E-10
  0.58025072E+02  0.72889002E-10
  0.60673085E+02  0.69601534E-10
  0.63441942E+02  0.66316679E-10
  0.66337158E+02  0.63037742E-10
  0.69364499E+02  0.59790426E-10
  0.72529995E+02  0.56575775E-10
  0.75839950E+02  0.53434803E-10
  0.79300958E+02  0.50352989E-10
  0.82919910E+02  0.47357173E-10
  0.86704016E+02  0.44453442E-10
  0.90660813E+02  0.41647003E-10
  0.94798180E+02  0.38943650E-10
  0.99124359E+02  0.36352566E-10
  0.10364797E+03  0.33872309E-10
  0.10837801E+03  0.31502267E-10
  0.11332391E+03  0.29260168E-10
  0.11849553E+03  0.27130302E-10
  0.12390315E+03  0.25106684E-10
  0.12955756E+03  0.23206112E-10
  0.13547000E+03  0.21408726E-10
  0.14165227E+03  0.19741070E-10
  0.14811666E+03  0.18158986E-10
  0.15487607E+03  0.16691783E-10
  0.16194394E+03  0.15326201E-10
  0.16933436E+03  0.14050139E-10
  0.17706205E+03  0.12862284E-10
  0.18514240E+03  0.11766032E-10
  0.19359150E+03  0.10744660E-10
  0.20242617E+03  0.97948305E-11
  0.21166403E+03  0.89179712E-11
  0.22132346E+03  0.81139877E-11
  0.23142371E+03  0.73815136E-11
  0.24198488E+03  0.67166757E-11
  0.25302803E+03  0.61122885E-11
  0.26457513E+03  0.55570767E-11
  0.27664920E+03  0.50405589E-11
  0.28927427E+03  0.45624568E-11
  0.30247550E+03  0.41234026E-11
  0.31627917E+03  0.37229633E-11
  0.33071278E+03  0.33593483E-11
  0.34580508E+03  0.30290602E-11
  0.36158613E+03  0.27274173E-11
  0.37808736E+03  0.24531615E-11
  0.39534163E+03  0.22059883E-11
  0.41338331E+03  0.19846647E-11
  0.43224834E+03  0.17867873E-11
  0.45197428E+03  0.16084989E-11
  0.47260044E+03  0.14452953E-11
  0.49416788E+03  0.12962299E-11
  0.51671956E+03  0.11612212E-11
  0.54030041E+03  0.10397238E-11
  0.56495738E+03  0.93060737E-12
  0.59073959E+03  0.83218944E-12
  0.61769839E+03  0.74365681E-12
  0.64588748E+03  0.66462550E-12
  0.67536299E+03  0.59431419E-12
  0.70618363E+03  0.53143740E-12
  0.73841080E+03  0.47455157E-12
  0.77210867E+03  0.42330061E-12
  0.80734438E+03  0.37744185E-12
  0.84418808E+03  0.33649322E-12
  0.88271317E+03  0.29976298E-12
  0.92299639E+03  0.26690775E-12
  0.96511795E+03  0.23768891E-12
  0.10091618E+04  0.21168599E-12
  0.10552155E+04  0.18835769E-12
  0.11033710E+04  0.16748616E-12
  0.11537241E+04  0.14890419E-12
  0.12063751E+04  0.13232691E-12
  0.12614288E+04  0.11749692E-12
  0.13189950E+04  0.10430314E-12
  0.13791882E+04  0.92574833E-13
  0.14421284E+04  0.82101473E-13
  0.15079409E+04  0.72785071E-13
  0.15767568E+04  0.64513405E-13
  0.16487131E+04  0.57137925E-13
  0.17239533E+04  0.50581068E-13
  0.18026270E+04  0.44760184E-13
  0.18848911E+04  0.39574536E-13
  0.19709094E+04  0.34974361E-13
  0.20608532E+04  0.30899211E-13
  0.21549016E+04  0.27287111E-13
  0.22532420E+04  0.24093316E-13
  0.23560703E+04  0.21257780E-13
  0.24635911E+04  0.18744301E-13
  0.25760188E+04  0.16521142E-13
  0.26935771E+04  0.14555430E-13
  0.28165003E+04  0.12821083E-13
  0.29450332E+04  0.11287256E-13
  0.30794318E+04  0.99345523E-14
  0.32199637E+04  0.87405208E-14
  0.33669090E+04  0.76873144E-14
  0.35205601E+04  0.67555132E-14
  0.36812233E+04  0.59338466E-14
  0.38492184E+04  0.52125420E-14
  0.40248800E+04  0.45787919E-14
  0.42085582E+04  0.40175352E-14
  0.44006186E+04  0.35227190E-14
  0.46014438E+04  0.30895453E-14
  0.48114338E+04  0.27098705E-14
  0.50310068E+04  0.23754546E-14
  0.52606002E+04  0.20808181E-14
  0.55006712E+04  0.18218621E-14
  0.57516981E+04  0.15949472E-14
  0.60141807E+04  0.13952647E-14
  0.62886419E+04  0.12195894E-14
  0.65756283E+04  0.10668579E-14
  0.68757115E+04  0.93281775E-15
  0.71894893E+04  0.81452877E-15
  0.75175865E+04  0.71161768E-15
  0.78606566E+04  0.62134124E-15
  0.82193830E+04  0.54183072E-15
  0.85944801E+04  0.47230485E-15
  0.89866950E+04  0.41177347E-15
  0.93968089E+04  0.35863836E-15
  0.98256386E+04  0.31212632E-15
  0.10274038E+05  0.27157214E-15
  0.10742901E+05  0.23615360E-15
  0.11233160E+05  0.20532635E-15
  0.11745793E+05  0.17833194E-15
  0.12281820E+05  0.15481230E-15
  0.12842310E+05  0.13437718E-15
  0.13428377E+05  0.11644567E-15
  0.14041190E+05  0.10084875E-15
  0.14681969E+05  0.87367755E-16
  0.15351991E+05  0.75523971E-16
  0.16052589E+05  0.65296523E-16
  0.16785160E+05  0.56322379E-16
  0.17551162E+05  0.48642411E-16
  0.18352121E+05  0.41976979E-16
  0.19189633E+05  0.36144406E-16
  0.20065365E+05  0.31123500E-16
  0.20981061E+05  0.26789516E-16
  0.21938546E+05  0.23045536E-16
  0.22939727E+05  0.19827516E-16
  0.23986596E+05  0.17003127E-16
  0.25081241E+05  0.14595166E-16
  0.26225840E+05  0.12528379E-16
  0.27422674E+05  0.10741718E-16
  0.28674126E+05  0.92024035E-17
  0.29982690E+05  0.78626897E-17
  0.31350970E+05  0.67334947E-17
  0.32781693E+05  0.57492148E-17
  0.34277707E+05  0.49213905E-17
  0.35841994E+05  0.41861146E-17
  0.37477667E+05  0.35755951E-17
  0.39187986E+05  0.30399961E-17
  0.40976356E+05  0.25900797E-17
  0.42846340E+05  0.22045815E-17
  0.44801661E+05  0.18667092E-17
  0.46846215E+05  0.15934760E-17
  0.48984074E+05  0.13420332E-17
  0.51219495E+05  0.11469111E-17
  0.53556932E+05  0.96167351E-18
  0.56001038E+05  0.82260754E-18
  0.58556683E+05  0.68754727E-18
  0.61228957E+05  0.58698551E-18
  0.64023182E+05  0.49017019E-18
  0.66944923E+05  0.41700322E-18
  0.70000000E+05  0.34800293E-18
  Principal QN n  Azimuthal QN l
               5               1
 Electron Energy Probability dst
  0.10000000E+01  0.51731180E-06
  0.10456357E+01  0.51034044E-06
  0.10933540E+01  0.50312696E-06
  0.11432499E+01  0.49566886E-06
  0.11954229E+01  0.48796456E-06
  0.12499768E+01  0.48001328E-06
  0.13070204E+01  0.47181414E-06
  0.13666671E+01  0.46336676E-06
  0.14290359E+01  0.45467175E-06
  0.14942509E+01  0.44573062E-06
  0.15624421E+01  0.43654599E-06
  0.16337452E+01  0.42712187E-06
  0.17083022E+01  0.41746392E-06
  0.17862617E+01  0.40757965E-06
  0.18677790E+01  0.39747845E-06
  0.19530164E+01  0.38717122E-06
  0.20421436E+01  0.37667054E-06
  0.21353382E+01  0.36598886E-06
  0.22327858E+01  0.35513914E-06
  0.23346805E+01  0.34413592E-06
  0.24412252E+01  0.33299507E-06
  0.25526322E+01  0.32173439E-06
  0.26691232E+01  0.31037584E-06
  0.27909305E+01  0.29894416E-06
  0.29182965E+01  0.28746631E-06
  0.30514749E+01  0.27596958E-06
  0.31907310E+01  0.26447849E-06
  0.33363422E+01  0.25301605E-06
  0.34885984E+01  0.24160472E-06
  0.36478030E+01  0.23026772E-06
  0.38142729E+01  0.21903433E-06
  0.39883398E+01  0.20793556E-06
  0.41703504E+01  0.19700173E-06
  0.43606672E+01  0.18626126E-06
  0.45596692E+01  0.17573960E-06
  0.47677528E+01  0.16545802E-06
  0.49853324E+01  0.15543557E-06
  0.52128414E+01  0.14569580E-06
  0.54507329E+01  0.13625870E-06
  0.56994808E+01  0.12713960E-06
  0.59595804E+01  0.11835717E-06
  0.62315499E+01  0.10992552E-06
  0.65159309E+01  0.10185293E-06
  0.68132898E+01  0.94149517E-07
  0.71242189E+01  0.86821584E-07
  0.74493374E+01  0.79872606E-07
  0.77892930E+01  0.73302712E-07
  0.81447626E+01  0.67110209E-07
  0.85164544E+01  0.61293185E-07
  0.89051085E+01  0.55845381E-07
  0.93114992E+01  0.50756788E-07
  0.97364357E+01  0.46020595E-07
  0.10180765E+02  0.41625053E-07
  0.10645371E+02  0.37559458E-07
  0.11131179E+02  0.33809466E-07
  0.11639158E+02  0.30361720E-07
  0.12170319E+02  0.27201178E-07
  0.12725720E+02  0.24313192E-07
  0.13306467E+02  0.21681491E-07
  0.13913716E+02  0.19290866E-07
  0.14548678E+02  0.17125082E-07
  0.15212617E+02  0.15169128E-07
  0.15906855E+02  0.13407228E-07
  0.16632775E+02  0.11824868E-07
  0.17391823E+02  0.10407636E-07
  0.18185510E+02  0.91414174E-08
  0.19015418E+02  0.80134679E-08
  0.19883200E+02  0.70109237E-08
  0.20790583E+02  0.61226576E-08
  0.21739375E+02  0.53376941E-08
  0.22731466E+02  0.46454327E-08
  0.23768832E+02  0.40366269E-08
  0.24853539E+02  0.35024686E-08
  0.25987747E+02  0.30348273E-08
  0.27173715E+02  0.26265036E-08
  0.28413806E+02  0.22706915E-08
  0.29710489E+02  0.19613164E-08
  0.31066348E+02  0.16928921E-08
  0.32484081E+02  0.14604798E-08
  0.33966514E+02  0.12596356E-08
  0.35516599E+02  0.10863704E-08
  0.37137423E+02  0.93716976E-09
  0.38832214E+02  0.80890906E-09
  0.40604349E+02  0.69875764E-09
  0.42457356E+02  0.60434756E-09
  0.44394926E+02  0.52346249E-09
  0.46420918E+02  0.45425655E-09
  0.48539368E+02  0.39508553E-09
  0.50754495E+02  0.34450616E-09
  0.53070711E+02  0.30128130E-09
  0.55492628E+02  0.26430548E-09
  0.58025072E+02  0.23267094E-09
  0.60673085E+02  0.20560953E-09
  0.63441942E+02  0.18234988E-09
  0.66337158E+02  0.16242283E-09
  0.69364499E+02  0.14517336E-09
  0.72529995E+02  0.13031417E-09
  0.75839950E+02  0.11741355E-09
  0.79300958E+02  0.10616502E-09
  0.82919910E+02  0.96346487E-10
  0.86704016E+02  0.87683005E-10
  0.90660813E+02  0.80027225E-10
  0.94798180E+02  0.73204066E-10
  0.99124359E+02  0.67094645E-10
  0.10364797E+03  0.61638084E-10
  0.10837801E+03  0.56784514E-10
  0.11332391E+03  0.52483169E-10
  0.11849553E+03  0.48651747E-10
  0.12390315E+03  0.45168408E-10
  0.12955756E+03  0.41892757E-10
  0.13547000E+03  0.38774156E-10
  0.14165227E+03  0.35819857E-10
  0.14811666E+03  0.33039067E-10
  0.15487607E+03  0.30437716E-10
  0.16194394E+03  0.28017414E-10
  0.16933436E+03  0.25774188E-10
  0.17706205E+03  0.23696983E-10
  0.18514240E+03  0.21767754E-10
  0.19359150E+03  0.19980944E-10
  0.20242617E+03  0.18340168E-10
  0.21166403E+03  0.16845711E-10
  0.22132346E+03  0.15493312E-10
  0.23142371E+03  0.14272975E-10
  0.24198488E+03  0.13167534E-10
  0.25302803E+03  0.12150962E-10
  0.26457513E+03  0.11189200E-10
  0.27664920E+03  0.10269371E-10
  0.28927427E+03  0.93953873E-11
  0.30247550E+03  0.85710281E-11
  0.31627917E+03  0.77994692E-11
  0.33071278E+03  0.70830496E-11
  0.34580508E+03  0.64229897E-11
  0.36158613E+03  0.58193076E-11
  0.37808736E+03  0.52718119E-11
  0.39534163E+03  0.47790961E-11
  0.41338331E+03  0.43376314E-11
  0.43224834E+03  0.39412348E-11
  0.45197428E+03  0.35804386E-11
  0.47260044E+03  0.32445084E-11
  0.49416788E+03  0.29316854E-11
  0.51671956E+03  0.26427751E-11
  0.54030041E+03  0.23780470E-11
  0.56495738E+03  0.21370779E-11
  0.59073959E+03  0.19187035E-11
  0.61769839E+03  0.17220576E-11
  0.64588748E+03  0.15461165E-11
  0.67536299E+03  0.13889173E-11
  0.70618363E+03  0.12473225E-11
  0.73841080E+03  0.11178939E-11
  0.77210867E+03  0.99999077E-12
  0.80734438E+03  0.89339154E-12
  0.84418808E+03  0.79745454E-12
  0.88271317E+03  0.71114273E-12
  0.92299639E+03  0.63383014E-12
  0.96511795E+03  0.56491161E-12
  0.10091618E+04  0.50334337E-12
  0.10552155E+04  0.44780495E-12
  0.11033710E+04  0.39783192E-12
  0.11537241E+04  0.35313344E-12
  0.12063751E+04  0.31317422E-12
  0.12614288E+04  0.27744084E-12
  0.13189950E+04  0.24565759E-12
  0.13791882E+04  0.21738972E-12
  0.14421284E+04  0.19210990E-12
  0.15079409E+04  0.16959533E-12
  0.15767568E+04  0.14960263E-12
  0.16487131E+04  0.13180271E-12
  0.17239533E+04  0.11601499E-12
  0.18026270E+04  0.10203835E-12
  0.18848911E+04  0.89625982E-13
  0.19709094E+04  0.78650022E-13
  0.20608532E+04  0.68953600E-13
  0.21549016E+04  0.60382415E-13
  0.22532420E+04  0.52837228E-13
  0.23560703E+04  0.46183354E-13
  0.24635911E+04  0.40329825E-13
  0.25760188E+04  0.35187392E-13
  0.26935771E+04  0.30668563E-13
  0.28165003E+04  0.26712017E-13
  0.29450332E+04  0.23243554E-13
  0.30794318E+04  0.20207564E-13
  0.32199637E+04  0.17540439E-13
  0.33669090E+04  0.15207692E-13
  0.35205601E+04  0.13177191E-13
  0.36812233E+04  0.11413086E-13
  0.38492184E+04  0.98726448E-14
  0.40248800E+04  0.85305494E-14
  0.42085582E+04  0.73657805E-14
  0.44006186E+04  0.63562261E-14
  0.46014438E+04  0.54782091E-14
  0.48114338E+04  0.47167959E-14
  0.50310068E+04  0.40575746E-14
  0.52606002E+04  0.34868358E-14
  0.55006712E+04  0.29934937E-14
  0.57516981E+04  0.25679568E-14
  0.60141807E+04  0.21999740E-14
  0.62886419E+04  0.18821042E-14
  0.65756283E+04  0.16105641E-14
  0.68757115E+04  0.13771506E-14
  0.71894893E+04  0.11753744E-14
  0.75175865E+04  0.10026401E-14
  0.78606566E+04  0.85449690E-15
  0.82193830E+04  0.72720676E-15
  0.85944801E+04  0.61816911E-15
  0.89866950E+04  0.52513132E-15
  0.93968089E+04  0.44568326E-15
  0.98256386E+04  0.37770194E-15
  0.10274038E+05  0.31966373E-15
  0.10742901E+05  0.27034698E-15
  0.11233160E+05  0.22840171E-15
  0.11745793E+05  0.19267500E-15
  0.12281820E+05  0.16238963E-15
  0.12842310E+05  0.13679818E-15
  0.13428377E+05  0.11499717E-15
  0.14041190E+05  0.96631467E-16
  0.14681969E+05  0.81156680E-16
  0.15351991E+05  0.67989735E-16
  0.16052589E+05  0.56914181E-16
  0.16785160E+05  0.47611765E-16
  0.17551162E+05  0.39819303E-16
  0.18352121E+05  0.33261285E-16
  0.19189633E+05  0.27685535E-16
  0.20065365E+05  0.23058642E-16
  0.20981061E+05  0.19212585E-16
  0.21938546E+05  0.15979703E-16
  0.22939727E+05  0.13271889E-16
  0.23986596E+05  0.11009754E-16
  0.25081241E+05  0.91442969E-17
  0.26225840E+05  0.75686548E-17
  0.27422674E+05  0.62663634E-17
  0.28674126E+05  0.51794055E-17
  0.29982690E+05  0.42817936E-17
  0.31350970E+05  0.35428840E-17
  0.32781693E+05  0.29125720E-17
  0.34277707E+05  0.24069719E-17
  0.35841994E+05  0.19707476E-17
  0.37477667E+05  0.16237095E-17
  0.39187986E+05  0.13370037E-17
  0.40976356E+05  0.10930157E-17
  0.42846340E+05  0.90370198E-18
  0.44801661E+05  0.73223298E-18
  0.46846215E+05  0.60617545E-18
  0.48984074E+05  0.48973342E-18
  0.51219495E+05  0.40429962E-18
  0.53556932E+05  0.32682448E-18
  0.56001038E+05  0.26951826E-18
  0.58556683E+05  0.21765520E-18
  0.61228957E+05  0.17780209E-18
  0.64023182E+05  0.14421266E-18
  0.66944923E+05  0.11714978E-18
  0.70000000E+05  0.95015019E-19

